A Deforestation of Reducts: Refocusing

In a small-step semantics with a deterministic reduction strategy, refocusing is a transformation that connects a reduction-based normalization function (i.e., a normalization function that enumerates the successive terms in a reduction sequence -- the successive reducts) and a reduction-free normalization function (i.e., a normalization function that does not construct any reduct because all the reducts are deforested). This transformation was introduced by Nielsen and the author in the early 2000's with an informal correctness proof. Since then, it has been used in a variety of settings, starting with Biernacka and the author's syntactic correspondence between calculi and abstract machines, and several formal proofs of it have been put forward. This article presents a simple, if overdue, formal proof of refocusing that uses the Coq Proof Assistant and is aligned with the simplicity of the original idea.

==> anc/refocusing.v <==
(* refocusing.v *)
(* formalization of "A Deforestation of Reducts: Refocusing" *)
(* Olivier Danvy <danvy@acm.org> *)
(* Time-stamp: <2022-08-10 05:28:22 danvy> *)

(* ********** *)

Ltac fold_unfold_tactic name := intros; unfold name; fold name; reflexivity.

Require Import Arith Bool List.

(* ********** *)

(* Equality predicates for testing: *)

Definition eqb_nat : nat -> nat -> bool := Nat.eqb.

Definition eqb_bool : bool -> bool -> bool := Bool.eqb.

Definition eqb_option (V : Type) (eqb_V : V -> V -> bool) (ov1 ov2 : option V) : bool :=
 match ov1 with
 | Some v1 =>
   match ov2 with
     | Some v2 =>
       eqb_V v1 v2
     | None =>
       false
   end
 | None =>
   match ov2 with
     | Some v2 =>
       false
     | None =>
       true
   end
 end.

Check (eqb_option nat eqb_nat).
Check (eqb_option (option nat) (eqb_option nat eqb_nat)).

(* ********** *)

(* Basic fold-unfold lemmas: *)

Lemma fold_unfold_app_nil :
  forall (V : Type)
         (vs : list V),
    nil ++ vs = vs.
Proof.
  fold_unfold_tactic app.
Qed.

Lemma fold_unfold_app_cons :
  forall (V : Type)
         (v1 : V)
         (v1s' v2s : list V),
    (v1 :: v1s') ++ v2s = v1 :: (v1s' ++ v2s).
Proof.
  fold_unfold_tactic app.
Qed.

(* ***** *)

Lemma fold_unfold_length_nil :
  forall (V : Type),
    length (@nil V) = 0.
Proof.
  fold_unfold_tactic length.
Qed.

Lemma fold_unfold_length_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    length (v :: vs') = S (length vs').
Proof.
  fold_unfold_tactic length.
Qed.

(* ***** *)

Lemma fold_unfold_rev_nil :
  forall (V : Type),
    rev (@nil V) = nil.
Proof.
  fold_unfold_tactic rev.
Qed.

Lemma fold_unfold_rev_cons :
  forall (V : Type)
         (v : V)
         (vs' : list V),
    rev (v :: vs') = rev vs' ++ (v :: nil).
Proof.
  fold_unfold_tactic rev.
Qed.

(* ***** *)

(* Built-in lemmas: *)

(*
app_length: forall (A : Type) (l l' : list A), length (l ++ l') = length l + length l'

rev_length: forall (A : Type) (l : list A), length (rev l) = length l

rev_app_distr: forall (A : Type) (x y : list A), rev (x ++ y) = rev y ++ rev x

rev_unit: forall (A : Type) (l : list A) (a : A), rev (l ++ a :: nil) = a :: rev l
*)

(* ********** *)

Require Import String Ascii.

Definition eqb_string (s1 s2 : string) : bool :=
  match String.string_dec s1 s2 with
    left _  => true
  | right _ => false
  end.

(* Caveat emptor: only use natural numbers up to 5000 *)
Definition string_of_nat (q0 : nat) : string :=
  let s0 := String (ascii_of_nat (48 + (q0 mod 10))) EmptyString
  in if q0 <? 10
     then s0
     else let q1 := q0 / 10
          in let s1 := String (ascii_of_nat (48 + (q1 mod 10))) s0
             in if q1 <? 10
                then s1
                else let q2 := q1 / 10
                     in let s2 := String (ascii_of_nat (48 + (q2 mod 10))) s1
                        in if q2 <? 10
                           then s2
                           else let q3 := q2 / 10
                                in let s2 := String (ascii_of_nat (48 + (q3 mod 10))) s2
                                   in if q3 <? 10
                                      then s2
                                      else "00000".

(* ********** *)

(* {OPERATOR} *)
Inductive operator : Type := Add : operator
                           | Sub : operator.
(* {END} *)

(* {TERM} *)
Inductive term : Type := Lit :                     nat  -> term
                       | Opr : term -> operator -> term -> term.
(* {END} *)

(* {VALUE} *)
Inductive value : Type := Nat : nat -> value.
(* {END} *)

Definition eqb_value (v1 v2 : value) : bool :=
  match v1 with
    Nat n1 =>
      match v2 with
        Nat n2 =>
          eqb_nat n1 n2
      end
  end.      

(* {TERM_OF_VALUE} *)
Definition term_of_value (v : value) : term := match v with Nat n => Lit n end.
(* {END} *)

(* {POTENTIAL_REDEX} *)
Inductive potential_redex : Type := PR_Opr : value -> operator -> value -> potential_redex.
(* {END} *)

(* {TERM_OF_POTENTIAL_REDEX} *)
Definition term_of_potential_redex (pr : potential_redex) : term :=
  match pr with PR_Opr v1 opr v2 => Opr (term_of_value v1) opr (term_of_value v2) end.
(* {END} *)

(* {CONTRACTUM_OR_ERROR} *)
Inductive contractum_or_error : Type := Contractum : term   -> contractum_or_error
                                      | Error      : string -> contractum_or_error.
(* {END} *)

(*
(* {CONTRACTUM_OR_ERROR_UNNECESSARILY_PARTICULAR} *)
Inductive contractum_or_error : Type := Contractum : value -> contractum_or_error
                                      | Error : string -> contractum_or_error.
(* {END} *)
*)

(* {CONTRACT} *)
Definition contract (pr : potential_redex) : contractum_or_error :=
  match pr with PR_Opr (Nat n1) Add (Nat n2) =>
                  Contractum (Lit (n1 + n2))
              | PR_Opr (Nat n1) Sub (Nat n2) =>
                  if n1 <? n2
                  then Error (String.append "numerical underflow: -" (string_of_nat (n2 - n1)))
                  else Contractum (Lit (n1 - n2))
  end.
(* {END} *)

(* {VALUE_OR_TERM_OR_STUCK} *)
Inductive value_or_term_or_stuck : Type := Value : value  -> value_or_term_or_stuck
                                         | Term  : term   -> value_or_term_or_stuck
                                         | Stuck : string -> value_or_term_or_stuck.
(* {END} *)

(* {REDUCE_D} *)
Fixpoint reduce_d (t : term) : value_or_term_or_stuck :=
  match t with
    Lit n         => Value (Nat n)
  | Opr t1 opr t2 => match reduce_d t1 with
                       Value v1 =>
                         match reduce_d t2 with
                           Value v2 =>
                             match contract (PR_Opr v1 opr v2) with
                               Contractum c => Term c
                             | Error      s => Stuck s
                             end
                         | Term t2' =>
                             Term (Opr (term_of_value v1) opr t2')
                         | Stuck s =>
                             Stuck s
                         end
                     | Term t1' =>
                         Term (Opr t1' opr t2)
                     | Stuck s =>
                         Stuck s
                     end
  end.
(* {END} *)

Lemma fold_unfold_reduce_d_Lit :
  forall n : nat,
    reduce_d (Lit n) =
      Value (Nat n).
Proof.
  fold_unfold_tactic reduce_d.
Qed.

Lemma fold_unfold_reduce_d_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term),
    reduce_d (Opr t1 opr t2) =
      match reduce_d t1 with
        Value v1 =>
          match reduce_d t2 with
            Value v2 =>
              match contract (PR_Opr v1 opr v2) with
                Contractum c =>
                  Term c
              | Error s =>
                  Stuck s
              end
          | Term t2' =>
              Term (Opr (term_of_value v1) opr t2')
          | Stuck s =>
              Stuck s
          end
      | Term t1' =>
          Term (Opr t1' opr t2)
      | Stuck s =>
          Stuck s
      end.
Proof.
  fold_unfold_tactic reduce_d.
Qed.

(* {RESULT} *)
Inductive result : Type := Normal_form : value  -> result
                         | Wrong       : string -> result.
(* {END} *)

Definition eqb_result (r1 r2 : result) : bool :=
  match r1 with
    Normal_form v1 =>
      match r2 with
        Normal_form v2 =>
          eqb_value v1 v2
      | Wrong s2 =>
          false
      end
  | Wrong s1 =>
      match r2 with
        Normal_form v2 =>
          false
      | Wrong s2 =>
          eqb_string s1 s2
      end
  end.

Definition test_normalize (candidate : nat -> term -> option result) : bool :=
  (eqb_option
     result
     eqb_result
     (candidate 100 (Lit 1))
     (Some (Normal_form (Nat 1))))
  &&
  (eqb_option
     result
     eqb_result
     (candidate 100 (Opr (Lit 1) Add (Lit 10)))
     (Some (Normal_form (Nat 11))))
  &&
  (eqb_option
     result
     eqb_result
     (candidate 100 (Opr (Opr (Lit 1) Add (Lit 10)) Add (Opr (Lit 2) Add (Lit 20))))
     (Some (Normal_form (Nat 33))))
  &&
  (eqb_option
     result
     eqb_result
     (candidate 100 (Opr (Opr (Opr (Lit 1) Add (Lit 10)) Add (Opr (Lit 2) Add (Lit 20)))
                         Add
                         (Opr (Opr (Lit 3) Add (Lit 30)) Add (Opr (Lit 4) Add (Lit 40)))))
     (Some (Normal_form (Nat 110))))
  &&
  (eqb_option
     result
     eqb_result
     (candidate 100 (Opr (Opr (Lit 1) Add (Lit 10)) Add (Opr (Lit 2) Sub (Lit 20))))
     (Some (Wrong "numerical underflow: -18")))
  &&
  (eqb_option
     result
     eqb_result
     (candidate 100 (Opr (Opr (Lit 1) Sub (Lit 10)) Add (Opr (Lit 2) Sub (Lit 20))))
     (Some (Wrong "numerical underflow: -9"))).

(* {NORMALIZE_D} *)
Fixpoint normalize_d (g : nat) (t : term) : option result :=
  match g with O    => None
             | S g' => match reduce_d t with
                         Value v  => Some (Normal_form v)
                       | Term  t' => normalize_d g' t'
                       | Stuck s  => Some (Wrong s)
                       end
  end.
(* {END} *)

Lemma fold_unfold_normalize_d_O :
  forall t : term,
    normalize_d O t =
      None.
Proof.
  fold_unfold_tactic normalize_d.
Qed.

Lemma fold_unfold_normalize_d_S :
  forall (g' : nat)
         (t : term),
    normalize_d (S g') t =
      match reduce_d t with
        Value v =>
          Some (Normal_form v)
      | Term t' =>
          normalize_d g' t'
      | Stuck s =>
          Some (Wrong s)
      end.
Proof.
  fold_unfold_tactic normalize_d.
Qed.

Compute (test_normalize normalize_d).

(* ********** *)

Fixpoint number_of_operators (t : term) : nat :=
  match t with
    Lit n =>
     0
  | Opr t1 opt t2 =>
      S (number_of_operators t1 + number_of_operators t2)
  end.

Lemma fold_unfold_number_of_operators_Lit :
  forall n : nat,
    number_of_operators (Lit n) =
      0.
Proof.
  fold_unfold_tactic number_of_operators.
Qed.

Lemma fold_unfold_number_of_operators_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term),
    number_of_operators (Opr t1 opr t2) =
      S (number_of_operators t1 + number_of_operators t2).
Proof.
  fold_unfold_tactic number_of_operators.
Qed.

(* Reduction-based normalization terminates: 

   The size of the abstract-syntax tree decreases at each reduction step, unless reduction becomes stuck;
   in the latter case, the result is Some (Wrong ...);
   in the former case, the result will eventually be Some (Normal_form ...).
   
   Either way, given a big enough g, normalize_d yields Some (...) and never None.
   So normalization terminates and normalize_d is a total function.
*)

Proposition one_step_reduction_shrinks_abstract_syntax_trees :
  forall t t' : term,
    reduce_d t = Term t' ->
    number_of_operators t' < number_of_operators t.
Proof.
  intro t.
  induction t as [n | t1 IHt1 [ | ] t2 IHt2]; intros t' H_t'.
  - rewrite -> fold_unfold_reduce_d_Lit in H_t'.
    discriminate H_t'.
  - rewrite -> fold_unfold_reduce_d_Opr in H_t'.
    case (reduce_d t1) as [[n1] | t1' | s].
    + case (reduce_d t2) as [[n2] | t2' | s].
      * unfold contract in H_t'.
        injection H_t' as H_t'.
        rewrite <- H_t'.
        rewrite -> fold_unfold_number_of_operators_Lit.
        rewrite -> fold_unfold_number_of_operators_Opr.
        Search (0 < S _).
        exact (Nat.lt_0_succ (number_of_operators t1 + number_of_operators t2)).
      * injection H_t' as H_t'.
        rewrite <- H_t'.
        rewrite ->2 fold_unfold_number_of_operators_Opr.
        rewrite -> fold_unfold_number_of_operators_Lit.
        rewrite -> Nat.add_0_l.
        Search (_ < _ -> S _ < S _).
        apply lt_n_S.
        Check (IHt2 t2' (eq_refl (Term t2'))).
        (* : number_of_operators t2' < number_of_operators t2 *)
        Search (_ < _ -> _ < _ + _).
        Check (Nat.lt_lt_add_l (number_of_operators t2') (number_of_operators t2) (number_of_operators t1) (IHt2 t2' (eq_refl (Term t2')))).
        exact (Nat.lt_lt_add_l (number_of_operators t2') (number_of_operators t2) (number_of_operators t1) (IHt2 t2' (eq_refl (Term t2')))).
      * discriminate H_t'.
    + injection H_t' as H_t'.
      rewrite <- H_t'.
      rewrite ->2 fold_unfold_number_of_operators_Opr.
      apply lt_n_S.
      Check (IHt1 t1' (eq_refl (Term t1'))).
      (* : number_of_operators t1' < number_of_operators t1 *)
      Search (_ < _ -> _ + _ < _ + _).
      exact (plus_lt_compat_r (number_of_operators t1') (number_of_operators t1) (number_of_operators t2) (IHt1 t1' (eq_refl (Term t1')))).
    + discriminate H_t'.
  - rewrite -> fold_unfold_reduce_d_Opr in H_t'.
    case (reduce_d t1) as [[n1] | t1' | s].
    + case (reduce_d t2) as [[n2] | t2' | s].
      * unfold contract in H_t'.
        case (n1 <? n2) as [ | ].
        ** discriminate H_t'.
        ** injection H_t' as H_t'.
           rewrite <- H_t'.
           rewrite -> fold_unfold_number_of_operators_Lit.
           rewrite -> fold_unfold_number_of_operators_Opr.
           Search (0 < S _).
           exact (Nat.lt_0_succ (number_of_operators t1 + number_of_operators t2)).
      * injection H_t' as H_t'.
        rewrite <- H_t'.
        rewrite ->2 fold_unfold_number_of_operators_Opr.
        rewrite -> fold_unfold_number_of_operators_Lit.
        rewrite -> Nat.add_0_l.
        apply lt_n_S.
        Check (IHt2 t2' (eq_refl (Term t2'))).
        (* : number_of_operators t2' < number_of_operators t2 *)
        exact (Nat.lt_lt_add_l (number_of_operators t2') (number_of_operators t2) (number_of_operators t1) (IHt2 t2' (eq_refl (Term t2')))).
      * discriminate H_t'.
    + injection H_t' as H_t'.
      rewrite <- H_t'.
      rewrite ->2 fold_unfold_number_of_operators_Opr.
      apply lt_n_S.
      Check (IHt1 t1' (eq_refl (Term t1'))).
      exact (plus_lt_compat_r (number_of_operators t1') (number_of_operators t1) (number_of_operators t2) (IHt1 t1' (eq_refl (Term t1')))).
    + discriminate H_t'.
Qed.

(* {NORMALIZE_D_TERMINATES} *)
Proposition normalize_d_terminates :
  forall (t : term) (g : nat),
    number_of_operators t < g ->
    (exists v : value,
        normalize_d g t = Some (Normal_form v))
    \/
    (exists s : string,
        normalize_d g t = Some (Wrong s)).
(* {END} *)
Proof.
  intros t g.
  revert t.
  induction g as [ | g' IHg']; intros t H_t.
  - Search (_ < 0).
    contradiction (Nat.nlt_0_r (number_of_operators t) H_t).
  - rewrite -> fold_unfold_normalize_d_S.
    case (reduce_d t) as [[n] | t' | s] eqn:R_t.
    + left.
      exists (Nat n).
      reflexivity.
    + Check (one_step_reduction_shrinks_abstract_syntax_trees t t' R_t).
      assert (H_t' := one_step_reduction_shrinks_abstract_syntax_trees t t' R_t).
      Check (IHg' t').
      assert (wanted : number_of_operators t' < g').
      { Check lt_trans.
        Check (lt_trans (number_of_operators t') (number_of_operators t) (S g') H_t' H_t).
        Search (_ < S _ -> _ <= _).
        apply lt_n_Sm_le in H_t.
        Search (_ < _ -> _ <= _ -> _ < _).
        Check (Nat.lt_le_trans (number_of_operators t') (number_of_operators t) g' H_t' H_t).
        exact (Nat.lt_le_trans (number_of_operators t') (number_of_operators t) g' H_t' H_t). }
      Check (IHg' t' wanted).
      destruct (IHg' t' wanted) as [[v H_v] | [s H_s]].
      * left.
        exists v.
        exact H_v.
      * right.
        exists s.
        exact H_s.
    + right.
      exists s.
      reflexivity.
Qed.

(* ********** *)

(* Unnecessary stepping stone: reduce3_c as the delimited CPS counterpart of reduce_d. *)

(*
(* {REDUCE3_CP_SKETCHED} *)
Fixpoint reduce3_c' (answer : Type) (t : term) (k3 : value_or_term_or_stuck -> answer)
                                                                             : answer :=
  ...
(* {END} *)
*)

(* {REDUCE3_CP} *)
Fixpoint reduce3_c' (answer : Type) (t : term) (k3 : value_or_term_or_stuck -> answer)
                                                                             : answer :=
  match t with
    Lit n         => k3 (Value (Nat n))
  | Opr t1 opr t2 => reduce3_c'
                       answer
                       t1
                       (fun votos1 =>
                          match votos1 with
                            Value v1 =>
                              reduce3_c'
                                answer
                                t2
                                (fun votos2 =>
                                   match votos2 with
                                     Value v2 =>
                                       match contract (PR_Opr v1 opr v2) with
                                         Contractum c => k3 (Term c)
                                       | Error s      => k3 (Stuck s)
                                       end
                                   | Term t2' =>
                                       k3 (Term (Opr (term_of_value v1) opr t2'))
                                   | Stuck s =>
                                       k3 (Stuck s)
                                   end)
                          | Term t1' =>
                              k3 (Term (Opr t1' opr t2))
                          | Stuck s =>
                              k3 (Stuck s)
         end)
  end.
(* {END} *)

Lemma fold_unfold_reduce3_c'_Lit :
  forall (answer : Type)
         (n : nat)
         (k3 : value_or_term_or_stuck -> answer),
    reduce3_c' answer (Lit n) k3 =
      k3 (Value (Nat n)).
Proof.
  fold_unfold_tactic reduce3_c'.
Qed.

Lemma fold_unfold_reduce3_c'_Opr :
  forall (answer : Type)
         (t1 : term)
         (opr : operator)
         (t2 : term)
         (k3 : value_or_term_or_stuck -> answer),
    reduce3_c' answer (Opr t1 opr t2) k3 =
    reduce3_c'
      answer
      t1
      (fun votos1 =>
         match votos1 with
           Value v1 =>
           reduce3_c'
             answer
             t2
             (fun votos2 =>
                match votos2 with
                  Value v2 =>
                  match contract (PR_Opr v1 opr v2) with
                    Contractum c => k3 (Term c)
                  | Error s      => k3 (Stuck s)
                  end
                | Term t2' =>
                  k3 (Term (Opr (term_of_value v1) opr t2'))
                | Stuck s =>
                  k3 (Stuck s)
                end)
         | Term t1' =>
           k3 (Term (Opr t1' opr t2))
         | Stuck s =>
           k3 (Stuck s)
         end).
Proof.
  fold_unfold_tactic reduce3_c'.
Qed.

(* {REDUCE3_C} *)
Definition reduce3_c (t : term) : value_or_term_or_stuck :=
  reduce3_c' value_or_term_or_stuck t (fun votos => votos).
(* {END} *)

Lemma reduce_d_and_reduce3_c_are_equivalent_aux :
  forall (answer : Type)
         (t : term)
         (k3 : value_or_term_or_stuck -> answer),
    reduce3_c' answer t k3 = k3 (reduce_d t).
Proof.
  intros answer t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intro k3.
  - rewrite -> fold_unfold_reduce3_c'_Lit.
    rewrite -> fold_unfold_reduce_d_Lit.
    reflexivity.
  - rewrite -> fold_unfold_reduce3_c'_Opr.
    rewrite -> fold_unfold_reduce_d_Opr.
    rewrite -> (IHt1 (fun votos1 =>
                        match votos1 with
                          Value v1 =>
                          reduce3_c'
                            answer
                            t2
                            (fun votos2 =>
                               match votos2 with
                                 Value v2 =>
                                 match contract (PR_Opr v1 opr v2) with
                                   Contractum c => k3 (Term c)
                                 | Error s      => k3 (Stuck s)
                                 end
                               | Term t2' =>
                                 k3 (Term (Opr (term_of_value v1) opr t2'))
                               | Stuck s =>
                                 k3 (Stuck s)
                               end)
                        | Term t1' =>
                          k3 (Term (Opr t1' opr t2))
                        | Stuck s =>
                          k3 (Stuck s)
                        end)).
    case (reduce_d t1) as [v1 | t1' | s1] eqn:H_t1.
    + rewrite -> (IHt2 (fun votos2 =>
                          match votos2 with
                            Value v2 =>
                              match contract (PR_Opr v1 opr v2) with
                                Contractum c => k3 (Term c)
                              | Error s      => k3 (Stuck s)
                              end
                          | Term t2' =>
                              k3 (Term (Opr (term_of_value v1) opr t2'))
                          | Stuck s =>
                              k3 (Stuck s)
                          end)).
      case v1 as [n1].
      case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
      * case opr as [ | ]; unfold contract.
        ** reflexivity.
        ** case (n1 <? n2) as [ | ].
           *** reflexivity.
           *** reflexivity.
      * reflexivity.
      * reflexivity.
    + reflexivity.
    + reflexivity.
Qed.

(* {REDUCE_D_AND_REDUCE3_C_ARE_EQUIVALENT} *)
Proposition reduce_d_and_reduce3_c_are_equivalent :
  forall t : term,
    reduce_d t = reduce3_c t.
(* {END} *)
Proof.
  intro t.
  unfold reduce3_c.
  exact (eq_sym (reduce_d_and_reduce3_c_are_equivalent_aux value_or_term_or_stuck t (fun votos => votos))).
Qed.

(* ********** *)

(* Next unnecessary stepping stone, with a discontinuity: the reduction stops for stuck redexes *)

(* {VALUE_OR_TERM} *)
Inductive value_or_term : Type := Value_vot : value -> value_or_term
                                |  Term_vot :  term -> value_or_term.
(* {END} *)

(*
(* {REDUCE2_CP_SKETCHED} *)
Fixpoint reduce2_c' (t : term) (k2 : value_or_term -> value_or_term_or_stuck)
                                                    : value_or_term_or_stuck :=
  ...
(* {END} *)
*)

(* {REDUCE2_CP} *)
Fixpoint reduce2_c' (t : term) (k2 : value_or_term -> value_or_term_or_stuck)
                                                    : value_or_term_or_stuck :=
  match t with
    Lit n         => k2 (Value_vot (Nat n))
  | Opr t1 opr t2 => reduce2_c'
                       t1
                       (fun vot1 =>
                          match vot1 with
                            Value_vot v1 =>
                              reduce2_c'
                                t2
                                (fun vot2 =>
                                   match vot2 with
                                     Value_vot v2 =>
                                       match contract (PR_Opr v1 opr v2) with
                                         Contractum c => k2 (Term_vot c)
                                       | Error s      => Stuck s    (* <-- the discontinuity *)
                                       end
                                   | Term_vot t2' =>
                                       k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                   end)
                          | Term_vot t1' =>
                              k2 (Term_vot (Opr t1' opr t2))
                          end)
  end.
(* {END} *)

Lemma fold_unfold_reduce2_c'_Lit :
  forall (n : nat)
         (k2 : value_or_term -> value_or_term_or_stuck),
    reduce2_c' (Lit n) k2 =
      k2 (Value_vot (Nat n)).
Proof.
  fold_unfold_tactic reduce2_c'.
Qed.

Lemma fold_unfold_reduce2_c'_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term)
         (k2 : value_or_term -> value_or_term_or_stuck),
    reduce2_c' (Opr t1 opr t2) k2 =
      reduce2_c' t1 (fun vot1 =>
                       match vot1 with
                         Value_vot v1 =>
                           reduce2_c' t2 (fun vot2 =>
                                            match vot2 with
                                              Value_vot v2 =>
                                                match contract (PR_Opr v1 opr v2) with
                                                  Contractum c => k2 (Term_vot c)
                                                | Error s      => Stuck s
                                                end
                                            | Term_vot t2' =>
                                                k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                            end)
                       | Term_vot t1' =>
                           k2 (Term_vot (Opr t1' opr t2))
                       end).
Proof.
  fold_unfold_tactic reduce2_c'.
Qed.

(* {REDUCE2_C} *)
Definition reduce2_c (t : term) : value_or_term_or_stuck :=
  reduce2_c' t (fun vot =>
                  match vot with Value_vot v  => Value v
                               |  Term_vot t' => Term t'
                  end).
(* {END} *)

Lemma about_reduce_d_and_reduce2_c' :
  forall t : term,
    (forall v : value,
        reduce_d t = Value v ->
        forall k2 : value_or_term -> value_or_term_or_stuck,
          reduce2_c' t k2 = k2 (Value_vot v))
    /\
    (forall t' : term,
        reduce_d t = Term t' ->
        forall k2 : value_or_term -> value_or_term_or_stuck,
          reduce2_c' t k2 = k2 (Term_vot t'))
    /\
    (forall s : string,
        reduce_d t = Stuck s ->
        forall k2 : value_or_term -> value_or_term_or_stuck,
          reduce2_c' t k2 = Stuck s).
Proof.
  intro t.
  induction t as [n | t1 [IHt1_Value [IHt1_Term IHt1_Stuck]] opr t2 [IHt2_Value [IHt2_Term IHt2_Stuck]]].
  - split.
    { intros v H_v k2.
      rewrite -> fold_unfold_reduce_d_Lit in H_v.
      injection H_v as H_v.
      rewrite <- H_v.
      rewrite -> fold_unfold_reduce2_c'_Lit.
      reflexivity. }
    split.
    { intros t' H_t' k2.
      rewrite -> fold_unfold_reduce_d_Lit in H_t'.
      discriminate H_t'. }
    intros s H_s.
    rewrite -> fold_unfold_reduce_d_Lit in H_s.
    discriminate H_s.
  - split.
    { intros v H_v k2.
      rewrite -> fold_unfold_reduce2_c'_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_v.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun vot1 =>
                           match vot1 with
                             Value_vot v1 =>
                               reduce2_c' t2 (fun vot2 =>
                                                match vot2 with
                                                  Value_vot v2 =>
                                                    match contract (PR_Opr v1 opr v2) with
                                                      Contractum c =>
                                                        k2 (Term_vot c)
                                                    | Error s =>
                                                        Stuck s
                                                    end
                                                | Term_vot t2' =>
                                                    k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                                end)
                           | Term_vot t1' =>
                               k2 (Term_vot (Opr t1' opr t2))
                           end)).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun vot2 =>
                           match vot2 with
                           | Value_vot v2 => match contract (PR_Opr (Nat n1) opr v2) with
                                               Contractum c => k2 (Term_vot c)
                                             | Error s => Stuck s
                                             end
                           | Term_vot t2' => k2 (Term_vot (Opr (term_of_value (Nat n1)) opr t2'))
                           end)).
          case opr as [ | ].
          * unfold contract in H_v.
            discriminate H_v.
          * unfold contract in H_v.
            case (n1 <? n2) eqn:H_n1_n2.
            ** discriminate H_v.
            ** discriminate H_v.
        + discriminate H_v.
        + discriminate H_v.
      - discriminate H_v.
      - discriminate H_v. }
    split.
    { intros t' H_t' k2.
      rewrite -> fold_unfold_reduce2_c'_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_t'.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun vot1 =>
                           match vot1 with
                           | Value_vot v1 =>
                               reduce2_c' t2
                                 (fun vot2 =>
                                    match vot2 with
                                    | Value_vot v2 => match contract (PR_Opr v1 opr v2) with
                                                        Contractum c => k2 (Term_vot c)
                                                      | Error s => Stuck s
                                                      end
                                    | Term_vot t2' => k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                    end)
                           | Term_vot t1' => k2 (Term_vot (Opr t1' opr t2))
                           end)).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun vot2 =>
                           match vot2 with
                           | Value_vot v2 => match contract (PR_Opr (Nat n1) opr v2) with
                                               Contractum c => k2 (Term_vot c)
                                             | Error s => Stuck s
                                             end
                           | Term_vot t2' => k2 (Term_vot (Opr (term_of_value (Nat n1)) opr t2'))
                           end)).
          case opr as [ | ].
          * unfold contract.
            unfold contract in H_t'.
            injection H_t' as H_t'.
            rewrite <- H_t'.
            reflexivity.
          * unfold contract.
            unfold contract in H_t'.
            case (n1 <? n2) as [ | ].
            ** discriminate H_t'.
            ** injection H_t' as H_t'.
               rewrite <- H_t'.
               reflexivity.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun vot1 =>
                           match vot1 with
                           | Value_vot v1 =>
                               reduce2_c' t2
                                 (fun vot2 =>
                                    match vot2 with
                                    | Value_vot v2 => match contract (PR_Opr v1 opr v2) with
                                                        Contractum c => k2 (Term_vot c)
                                                      | Error s => Stuck s
                                                      end
                                    | Term_vot t2'0 => k2 (Term_vot (Opr (term_of_value v1) opr t2'0))
                                    end)
                           | Term_vot t1' => k2 (Term_vot (Opr t1' opr t2))
                           end)).
          rewrite -> (IHt2_Term
                        t2'
                        (eq_refl (Term t2'))
                        (fun vot2 =>
                           match vot2 with
                           | Value_vot v2 => match contract (PR_Opr (Nat n1) opr v2) with
                                               Contractum c => k2 (Term_vot c)
                                             | Error s => Stuck s
                                             end
                           | Term_vot t2'0 => k2 (Term_vot (Opr (term_of_value (Nat n1)) opr t2'0))
                           end)).
          injection H_t' as H_t'.
          rewrite <- H_t'.
          reflexivity.
        + discriminate H_t'.
      - rewrite -> (IHt1_Term
                      t1'
                      (eq_refl (Term t1'))
                      (fun vot1 =>
                         match vot1 with
                         | Value_vot v1 =>
                             reduce2_c' t2
                               (fun vot2 =>
                                  match vot2 with
                                  | Value_vot v2 => match contract (PR_Opr v1 opr v2) with
                                                      Contractum c => k2 (Term_vot c)
                                                    | Error s => Stuck s
                                                    end
                                  | Term_vot t2' => k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                  end)
                         | Term_vot t1'0 => k2 (Term_vot (Opr t1'0 opr t2))
                         end)).
        injection H_t' as H_t'.
        rewrite <- H_t'.
        reflexivity.
      - discriminate H_t'. }
    { intros s H_s k2.
      rewrite -> fold_unfold_reduce2_c'_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_s.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + case opr as [ | ].
          * unfold contract in H_s.
            discriminate H_s.
          * unfold contract in H_s.
            case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** remember (String.append "numerical underflow: -" (string_of_nat (n2 - n1))) as s' eqn:H_s'.
               injection H_s as H_s.
               rewrite <- H_s.
               rewrite -> H_s'.
               rewrite -> (IHt1_Value
                             (Nat n1)
                             (eq_refl (Value (Nat n1)))
                             (fun vot1 =>
                                match vot1 with
                                | Value_vot v1 =>
                                    reduce2_c' t2
                                      (fun vot2 =>
                                         match vot2 with
                                         | Value_vot v2 => match contract (PR_Opr v1 Sub v2) with
                                                             Contractum c => k2 (Term_vot c)
                                                           | Error s0 => Stuck s0
                                                           end
                                         | Term_vot t2' => k2 (Term_vot (Opr (term_of_value v1) Sub t2'))
                                         end)
                                | Term_vot t1' => k2 (Term_vot (Opr t1' Sub t2))
                                end)).
               rewrite -> (IHt2_Value
                             (Nat n2)
                             (eq_refl (Value (Nat n2)))
                             (fun vot2 =>
                                match vot2 with
                                | Value_vot v2 => match contract (PR_Opr (Nat n1) Sub v2) with
                                                    Contractum c => k2 (Term_vot c)
                                                  | Error s0 => Stuck s0
                                                  end
                                | Term_vot t2' => k2 (Term_vot (Opr (term_of_value (Nat n1)) Sub t2'))
                                end)).
               unfold contract.
               rewrite -> H_n1_n2.
               reflexivity.
            ** discriminate H_s.
        + discriminate H_s.
        + injection H_s as H_s.
          rewrite <- H_s.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun vot1 =>
                           match vot1 with
                           | Value_vot v1 =>
                               reduce2_c' t2
                                 (fun vot2 =>
                                    match vot2 with
                                    | Value_vot v2 => match contract (PR_Opr v1 opr v2) with
                                                        Contractum c => k2 (Term_vot c)
                                                      | Error s0 => Stuck s0
                                                      end
                                    | Term_vot t2' => k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                    end)
                           | Term_vot t1' => k2 (Term_vot (Opr t1' opr t2))
                           end)).
          rewrite -> (IHt2_Stuck
                        s2
                        (eq_refl (Stuck s2))
                        (fun vot2 =>
                           match vot2 with
                           | Value_vot v2 => match contract (PR_Opr (Nat n1) opr v2) with
                                               Contractum c => k2 (Term_vot c)
                                             | Error s0 => Stuck s0
                                             end
                           | Term_vot t2' => k2 (Term_vot (Opr (term_of_value (Nat n1)) opr t2'))
                           end)).
          reflexivity.
      - discriminate H_s.
      - injection H_s as H_s.
        rewrite <- H_s.
        rewrite -> (IHt1_Stuck
                      s1
                      (eq_refl (Stuck s1))
                      (fun vot1 =>
                         match vot1 with
                         | Value_vot v1 =>
                             reduce2_c' t2
                               (fun vot2 =>
                                  match vot2 with
                                  | Value_vot v2 => match contract (PR_Opr v1 opr v2) with
                                                      Contractum c => k2 (Term_vot c)
                                                    | Error s0 => Stuck s0
                                                    end
                                  | Term_vot t2' => k2 (Term_vot (Opr (term_of_value v1) opr t2'))
                                  end)
                         | Term_vot t1' => k2 (Term_vot (Opr t1' opr t2))
                         end)).
        reflexivity. }
Qed.               

(* {REDUCE_D_AND_REDUCE2_C_ARE_EQUIVALENT} *)
Proposition reduce_d_and_reduce2_c_are_equivalent :
  forall t : term,
    reduce_d t = reduce2_c t.
(* {END} *)
Proof.
  intro t.
  unfold reduce2_c.
  destruct (about_reduce_d_and_reduce2_c' t) as [H_Value [H_Term H_Stuck]].
  case (reduce_d t) as [v | t' | s] eqn:H_t.
  - rewrite -> (H_Value v (eq_refl (Value v)) (fun vot => match vot with
                                                          | Value_vot v0 => Value v0
                                                          | Term_vot t' => Term t'
                                                          end)).
    reflexivity.
  - rewrite -> (H_Term t' (eq_refl (Term t')) (fun vot => match vot with
                                                          | Value_vot v => Value v
                                                          | Term_vot t'0 => Term t'0
                                                          end)).
    reflexivity.
  - rewrite -> (H_Stuck s (eq_refl (Stuck s)) (fun vot => match vot with
                                                          | Value_vot v => Value v
                                                          | Term_vot t' => Term t'
                                                          end)).
    reflexivity.
Qed.

(* ********** *)

(* Decomposition with 2 delimited continuations and a discontinuity:

  - one delimited continuation to continue the decomposition,

  - one delimited continuation to carry out the recomposition, and

  - stopping the traversal when a potential redex is found.
*)

(* {VALUE_OR_DECOMPOSITION_KK} *)
Inductive value_or_decomposition_cc : Type :=
  Val_cc : value ->
           value_or_decomposition_cc
| Dec_cc : potential_redex -> (value -> value_or_decomposition_cc) -> (term -> term) ->
           value_or_decomposition_cc.
(* {END} *)

(* {DECOMPOSE_TERM_KK} *)
Fixpoint decompose_term_cc (t : term)
                           (kd : value -> value_or_decomposition_cc)
                           (kr : term -> term) : value_or_decomposition_cc :=
  match t with
    Lit n         => kd (Nat n)
  | Opr t1 opr t2 => decompose_term_cc
                       t1
                       (fun v1  => decompose_term_cc
                                     t2
                                     (fun v2  => Dec_cc (PR_Opr v1 opr v2) kd kr)
                                     (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                       (fun t1' => kr (Opr t1' opr t2))
  end.
(* {END} *)

Lemma fold_unfold_decompose_term_cc_Lit :
  forall (kd : value -> value_or_decomposition_cc)
         (kr : term -> term)
         (n : nat),
    decompose_term_cc (Lit n) kd kr =
      kd (Nat n).
Proof.
  fold_unfold_tactic decompose_term_cc.
Qed.

Lemma fold_unfold_decompose_term_cc_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term)
         (kd : value -> value_or_decomposition_cc)
         (kr : term -> term),
    decompose_term_cc (Opr t1 opr t2) kd kr =
      decompose_term_cc
        t1
        (fun v1 =>
           decompose_term_cc
             t2
             (fun v2 =>
                Dec_cc (PR_Opr v1 opr v2) kd kr)
             (fun t2' =>
                kr (Opr (term_of_value v1) opr t2')))
        (fun t1' =>
           kr (Opr t1' opr t2)).
Proof.
  fold_unfold_tactic decompose_term_cc.
Qed.

(* {DECOMPOSE_KK} *)
Definition decompose_cc (t : term) : value_or_decomposition_cc :=
  decompose_term_cc t (fun v => Val_cc v) (fun t' => t').
(* {END} *)

(* {REDUCE_KK} *)
Definition reduce_cc (t : term) : value_or_term_or_stuck :=
  match decompose_cc t with
    Val_cc v        => Value v
  | Dec_cc pr kd kr => match contract pr with
                         Contractum c => Term (kr c)
                       | Error s      => Stuck s
                       end
  end.
(* {END} *)

(* {ABOUT_REDUCE_D_AND_DECOMPOSE_TERM_KK_VALUE} *)
Lemma about_reduce_d_and_decompose_term_cc_Value :
  forall (t : term) (v : value),
    reduce_d t = Value v ->
    forall (kd : value -> value_or_decomposition_cc) (kr : term -> term),
      decompose_term_cc t kd kr = kd v.
(* {END} *)
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros v H_v kd kr.
  - rewrite -> fold_unfold_reduce_d_Lit in H_v.
    injection H_v as H_v.
    rewrite <- H_v.
    rewrite -> fold_unfold_decompose_term_cc_Lit.
    reflexivity.
  - rewrite -> fold_unfold_reduce_d_Opr in H_v.
    rewrite -> fold_unfold_decompose_term_cc_Opr.
    case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
    + case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
      * rewrite -> (IHt1
                      (Nat n1)
                      (eq_refl (Value (Nat n1)))
                      (fun v1 : value =>
                         decompose_term_cc t2
                           (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr)
                           (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
                      (fun t1' => kr (Opr t1' opr t2))).
        rewrite -> (IHt2
                      (Nat n2)
                      (eq_refl (Value (Nat n2)))
                      (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                      (fun t2' => kr (Opr (term_of_value (Nat n1)) opr t2'))).
        case opr as [ | ].
        ** unfold contract in H_v.
           discriminate H_v.
        ** unfold contract in H_v.
           case (n1 <? n2) as [ | ]; discriminate H_v.
      * discriminate H_v.
      * discriminate H_v.
    + discriminate H_v.
    + discriminate H_v.
Qed.

(* {ABOUT_REDUCE_D_AND_DECOMPOSE_TERM_KK_TERM} *)
Lemma about_reduce_d_and_decompose_term_cc_Term :
  forall t t' : term,
    reduce_d t = Term t' ->
    forall (kd : value -> value_or_decomposition_cc) (kr : term -> term),
    exists (pr : potential_redex) (kd' : value -> value_or_decomposition_cc) (kr' : term -> term)
           (c : term),
      decompose_term_cc t kd kr = Dec_cc pr kd' kr'
      /\
      contract pr = Contractum c
      /\
      kr' c = kr t'.
(* {END} *)
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros t' H_t' kd kr.
  - rewrite -> fold_unfold_reduce_d_Lit in H_t'.
    discriminate H_t'.
  - rewrite -> fold_unfold_decompose_term_cc_Opr.
    rewrite -> fold_unfold_reduce_d_Opr in H_t'.
    case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
    + case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
      * rewrite -> (about_reduce_d_and_decompose_term_cc_Value
                      t1
                      (Nat n1)
                      H_t1
                      (fun v1 =>
                         decompose_term_cc
                           t2
                           (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                           (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                      (fun t1' : term => kr (Opr t1' opr t2))).
        rewrite -> (about_reduce_d_and_decompose_term_cc_Value
                      t2
                      (Nat n2)
                      H_t2
                      (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                      (fun t2' => kr (Opr (term_of_value (Nat n1)) opr t2'))).
        unfold contract in H_t'.
        case opr as [ | ].
        ** injection H_t' as H_t'.
            rewrite <- H_t'.
            exists (PR_Opr (Nat n1) Add (Nat n2)), kd, kr, (Lit (n1 + n2)).
            split.
            { reflexivity. }
            split.
            { unfold contract.
              reflexivity. }
            reflexivity.
        ** case (n1 <? n2) as [ | ] eqn:H_n1_n2.
           *** discriminate H_t'.
           *** injection H_t' as H_t'.
               rewrite <- H_t'.
               exists (PR_Opr (Nat n1) Sub (Nat n2)), kd, kr, (Lit (n1 - n2)).
               split.
               { reflexivity. }
               split.
               { unfold contract.
                 rewrite -> H_n1_n2.
                 reflexivity. }
               reflexivity.
      * injection H_t' as H_t'.
        rewrite <- H_t'.
        rewrite -> (about_reduce_d_and_decompose_term_cc_Value
                      t1
                      (Nat n1)
                      H_t1
                      (fun v1 =>
                         decompose_term_cc
                           t2
                           (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                           (fun t2'' => kr (Opr (term_of_value v1) opr t2'')))
                      (fun t1' => kr (Opr t1' opr t2))).
        destruct (IHt2
                    t2'
                    (eq_refl (Term t2'))
                    (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                    (fun t2'' => kr (Opr (term_of_value (Nat n1)) opr t2''))) as [pr [kd' [kr' [c [H_Dec [H_pr H_c_t']]]]]].
        rewrite -> H_Dec.
        exists pr, kd', kr', c.
        split.
        { reflexivity. }
        split.
        { exact H_pr. }
        unfold term_of_value in H_c_t'.
        exact H_c_t'.
      * discriminate H_t'.
    + injection H_t' as H_t'.
      rewrite <- H_t'.
      destruct (IHt1
                  t1'
                  (eq_refl (Term t1'))
                  (fun v1 =>
                     decompose_term_cc
                       t2
                       (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                       (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                  (fun t1'' => kr (Opr t1'' opr t2))) as [pr [kd' [kr' [c [H_Dec [H_c H_c_t']]]]]].
      rewrite -> H_Dec.
      exists pr, kd', kr', c.
      split.
      { reflexivity. }
      split.
      { exact H_c. }
      exact H_c_t'.
    + discriminate H_t'.
Qed.

(* {ABOUT_REDUCE_D_AND_DECOMPOSE_TERM_KK_STUCK} *)
Lemma about_reduce_d_and_decompose_term_cc_Stuck :
  forall (t : term) (s : string),
    reduce_d t = Stuck s ->
    forall (kd : value -> value_or_decomposition_cc) (kr : term -> term),
    exists (pr : potential_redex) (kd' : value -> value_or_decomposition_cc) (kr' : term -> term),
      decompose_term_cc t kd kr = Dec_cc pr kd' kr'
      /\
      contract pr = Error s.
(* {END} *)
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros s H_s kd kr.
  - rewrite -> fold_unfold_reduce_d_Lit in H_s.
    discriminate H_s.
  - rewrite -> fold_unfold_decompose_term_cc_Opr.
    rewrite -> fold_unfold_reduce_d_Opr in H_s.
    case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
    + case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
      * unfold contract in H_s.
        case opr as [ | ].
        ** discriminate H_s.
        ** case (n1 <? n2) eqn:H_n1_n2.
           *** rewrite -> (about_reduce_d_and_decompose_term_cc_Value
                             t1
                             (Nat n1)
                             H_t1
                             (fun v1 =>
                                decompose_term_cc
                                  t2
                                  (fun v2 => Dec_cc (PR_Opr v1 Sub v2) kd kr)
                                  (fun t2' => kr (Opr (term_of_value v1) Sub t2')))
                             (fun t1' => kr (Opr t1' Sub t2))).
               rewrite -> (about_reduce_d_and_decompose_term_cc_Value
                             t2
                             (Nat n2)
                             H_t2
                             (fun v2 => Dec_cc (PR_Opr (Nat n1) Sub v2) kd kr)
                             (fun t2' => kr (Opr (term_of_value (Nat n1)) Sub t2'))).
               exists (PR_Opr (Nat n1) Sub (Nat n2)), kd, kr.
               split.
               { reflexivity. }
               unfold contract.
               rewrite -> H_n1_n2.
               remember (String.append "numerical underflow: -" (string_of_nat (n2 - n1))) as s' eqn:H_s'.
               injection H_s as H_s.
               rewrite <- H_s.
               reflexivity.
            *** discriminate H_s.
      * discriminate H_s.
      * injection H_s as H_s.
        rewrite -> (about_reduce_d_and_decompose_term_cc_Value
                      t1
                      (Nat n1)
                      H_t1
                      (fun v1 =>
                         decompose_term_cc
                           t2
                           (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                           (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                      (fun t1' => kr (Opr t1' opr t2))).
        destruct (IHt2
                    s2
                    (eq_refl (Stuck s2))
                    (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                    (fun t2' => kr (Opr (term_of_value (Nat n1)) opr t2'))) as [pr [kd' [kr' [H_Dec H_pr]]]].
        rewrite -> H_Dec.
        rewrite -> H_s in H_pr.
        exists pr, kd', kr'.
        split; [reflexivity | exact H_pr].
    + discriminate H_s.
    + injection H_s as H_s.
      destruct (IHt1
                  s1
                  (eq_refl (Stuck s1))
                  (fun v1 =>
                     decompose_term_cc
                       t2
                       (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                       (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                  (fun t1' => kr (Opr t1' opr t2))) as [pr [kd' [kr' [H_Dec H_pr]]]].
      rewrite -> H_Dec.
      rewrite -> H_s in H_pr.
      exists pr, kd', kr'.
      split; [reflexivity | exact H_pr].
Qed.

(* Or alternatively, all together: *)

(* {ABOUT_REDUCE_D_AND_DECOMPOSE_TERM_KK} *)
Lemma about_reduce_d_and_decompose_term_cc :
  forall t : term,
    (forall v : value,
        reduce_d t = Value v ->
        forall (kd : value -> value_or_decomposition_cc)
               (kr : term -> term),
          decompose_term_cc t kd kr = kd v)
    /\
    (forall t' : term,
        reduce_d t = Term t' ->
        forall (kd : value -> value_or_decomposition_cc)
               (kr : term -> term),
        exists (pr : potential_redex)
               (kd' : value -> value_or_decomposition_cc)
               (kr' : term -> term)
               (c : term),
          decompose_term_cc t kd kr = Dec_cc pr kd' kr'
          /\
          contract pr = Contractum c
          /\
          kr' c = kr t')
    /\
    (forall s : string,
        reduce_d t = Stuck s ->
        forall (kd : value -> value_or_decomposition_cc)
               (kr : term -> term),
        exists (pr : potential_redex)
               (kd' : value -> value_or_decomposition_cc)
               (kr' : term -> term),
          decompose_term_cc t kd kr = Dec_cc pr kd' kr'
          /\
          contract pr = Error s).
(* {END} *)
Proof.
  intro t.
  induction t as [n | t1 [IHt1_Value [IHt1_Term IHt1_Stuck]] opr t2 [IHt2_Value [IHt2_Term IHt2_Stuck]]].
  - split.
    { intros v H_v kd kr.
      rewrite -> fold_unfold_reduce_d_Lit in H_v.
      injection H_v as H_v.
      rewrite <- H_v.
      rewrite -> fold_unfold_decompose_term_cc_Lit.
      reflexivity. }
    split.
    { intros t' H_t' kd.
      rewrite -> fold_unfold_reduce_d_Lit in H_t'.
      discriminate H_t'. }
    { intros s H_s kr kd.
      rewrite -> fold_unfold_reduce_d_Lit in H_s.
      discriminate H_s. }
  - split.
    { intros v H_v kd kr.
      rewrite -> fold_unfold_reduce_d_Opr in H_v.
      rewrite -> fold_unfold_decompose_term_cc_Opr.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 : value =>
                           decompose_term_cc t2
                                             (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr)
                                             (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
                        (fun t1' => kr (Opr t1' opr t2))).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                        (fun t2' => kr (Opr (term_of_value (Nat n1)) opr t2'))).
          case opr as [ | ].
          * unfold contract in H_v.
            discriminate H_v.
          * unfold contract in H_v.
            case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** discriminate H_v.
            ** discriminate H_v.
        + discriminate H_v.
        + discriminate H_v.
      - discriminate H_v.
      - discriminate H_v. }
    split.
    { intros t' H_t' kd kr.
      rewrite -> fold_unfold_decompose_term_cc_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_t'.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cc
                             t2
                             (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                             (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                        (fun t1' : term => kr (Opr t1' opr t2))).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                        (fun t2' => kr (Opr (term_of_value (Nat n1)) opr t2'))).
          unfold contract in H_t'.
          case opr as [ | ].
          * injection H_t' as H_t'.
            rewrite <- H_t'.
            exists (PR_Opr (Nat n1) Add (Nat n2)), kd, kr, (Lit (n1 + n2)).
            split.
            { reflexivity. }
            split.
            { unfold contract.
              reflexivity. }
            reflexivity.
          * case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** discriminate H_t'.
            ** injection H_t' as H_t'.
               rewrite <- H_t'.
               exists (PR_Opr (Nat n1) Sub (Nat n2)), kd, kr, (Lit (n1 - n2)).
               split.
               { reflexivity. }
               split.
               { unfold contract.
                 rewrite -> H_n1_n2.
                 reflexivity. }
               reflexivity.
        + injection H_t' as H_t'.
          rewrite <- H_t'.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cc
                             t2
                             (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                             (fun t2'' => kr (Opr (term_of_value v1) opr t2'')))
                        (fun t1' => kr (Opr t1' opr t2))).
          destruct (IHt2_Term
                      t2'
                      (eq_refl (Term t2'))
                      (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                      (fun t2'' => kr (Opr (term_of_value (Nat n1)) opr t2''))) as [pr [kd' [kr' [c [H_Dec [H_pr H_c_t']]]]]].
          rewrite -> H_Dec.
          exists pr, kd', kr', c.
          split.
          { reflexivity. }
          split.
          { exact H_pr. }
          unfold term_of_value in H_c_t'.
          exact H_c_t'.
        + discriminate H_t'.
      - injection H_t' as H_t'.
        rewrite <- H_t'.
        destruct (IHt1_Term
                    t1'
                    (eq_refl (Term t1'))
                    (fun v1 =>
                       decompose_term_cc
                         t2
                         (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                         (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                    (fun t1'' => kr (Opr t1'' opr t2))) as [pr [kd' [kr' [c [H_Dec [H_c H_c_t']]]]]].
        rewrite -> H_Dec.
        exists pr, kd', kr', c.
        split.
        { reflexivity. }
        split.
        { exact H_c. }
        exact H_c_t'.
      - discriminate H_t'. }
    { intros s H_s kd kr.
      rewrite -> fold_unfold_decompose_term_cc_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_s.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + unfold contract in H_s.
          case opr as [ | ].
          * discriminate H_s.
          * case (n1 <? n2) eqn:H_n1_n2.
            ** rewrite -> (IHt1_Value
                             (Nat n1)
                             (eq_refl (Value (Nat n1)))
                             (fun v1 =>
                                decompose_term_cc
                                  t2
                                  (fun v2 => Dec_cc (PR_Opr v1 Sub v2) kd kr)
                                  (fun t2' => kr (Opr (term_of_value v1) Sub t2')))
                             (fun t1' => kr (Opr t1' Sub t2))).
               rewrite -> (IHt2_Value
                             (Nat n2)
                             (eq_refl (Value (Nat n2)))
                             (fun v2 => Dec_cc (PR_Opr (Nat n1) Sub v2) kd kr)
                             (fun t2' => kr (Opr (term_of_value (Nat n1)) Sub t2'))).
               exists (PR_Opr (Nat n1) Sub (Nat n2)), kd, kr.
               unfold contract.
               rewrite -> H_n1_n2.
               remember (String.append "numerical underflow: -" (string_of_nat (n2 - n1))) as s' eqn:H_s'.
               injection H_s as H_s.
               rewrite <- H_s.
               split; reflexivity.
            ** discriminate H_s.
        + discriminate H_s.
        + injection H_s as H_s.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cc
                             t2
                             (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                             (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                        (fun t1' => kr (Opr t1' opr t2))).
          destruct (IHt2_Stuck
                      s2
                      (eq_refl (Stuck s2))
                      (fun v2 => Dec_cc (PR_Opr (Nat n1) opr v2) kd kr)
                      (fun t2' => kr (Opr (term_of_value (Nat n1)) opr t2'))) as [pr [kd' [kr' [H_Dec H_pr]]]].
          rewrite -> H_Dec.
          rewrite -> H_s in H_pr.
          rewrite <- H_pr.
          exists pr, kd', kr'.
          split; reflexivity.
      - discriminate H_s.
      - injection H_s as H_s.
        destruct (IHt1_Stuck
                    s1
                    (eq_refl (Stuck s1))
                    (fun v1 =>
                       decompose_term_cc
                         t2
                         (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                         (fun t2' => kr (Opr (term_of_value v1) opr t2')))
                    (fun t1' => kr (Opr t1' opr t2))) as [pr [kd' [kr' [H_Dec H_pr]]]].
        rewrite -> H_Dec.
        rewrite -> H_s in H_pr.
        rewrite <- H_pr.
        exists pr, kd', kr'.
        split; reflexivity. }
Qed.

(* {REDUCE_D_AND_REDUCE_KK_ARE_EQUIVALENT} *)
Proposition reduce_d_and_reduce_cc_are_equivalent :
  forall t : term,
    reduce_d t = reduce_cc t.
(* {END} *)
Proof.
  intro t.
  unfold reduce_cc, decompose_cc.
  destruct (about_reduce_d_and_decompose_term_cc t) as [H_Value [H_Term H_Stuck]].
  case (reduce_d t) as [v | t' | s] eqn:H_t.
  - rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cc v) (fun t' => t')).
    reflexivity.
  - destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cc v) (fun t' => t')) as [pr [kd' [kr' [c [H_Dec [H_c H_c_t']]]]]].
    rewrite -> H_Dec.
    rewrite -> H_c.
    exact (f_equal Term (eq_sym H_c_t')).
  - destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cc v) (fun t' => t')) as  [pr [kd' [kr' [H_Dec H_pr]]]].
    rewrite -> H_Dec.
    rewrite -> H_pr.
    reflexivity.
Qed.

(* {NORMALIZE_KK} *)
Fixpoint normalize_cc (g : nat) (t : term) : option result :=
  match g with O    => None
             | S g' => match reduce_cc t with
                         Value v => Some (Normal_form v)
                       | Term t' => normalize_cc g' t'
                       | Stuck s => Some (Wrong s)
                       end
  end.
(* {END} *)

Lemma fold_unfold_normalize_cc_O :
  forall t : term,
    normalize_cc O t =
      None.
Proof.
  fold_unfold_tactic normalize_cc.
Qed.

Lemma fold_unfold_normalize_cc_S :
  forall (g' : nat)
         (t : term),
    normalize_cc (S g') t =
      match reduce_cc t with
        Value v =>
          Some (Normal_form v)
      | Term t' =>
          normalize_cc g' t'
      | Stuck s =>
          Some (Wrong s)
      end.
Proof.
  fold_unfold_tactic normalize_cc.
Qed.

Compute (test_normalize normalize_cc).

(* {NORMALIZE_D_AND_NORMALIZE_KK_ARE_EQUIVALENT} *)
Proposition normalize_d_and_normalize_cc_are_equivalent :
  forall (g : nat) (t : term),
    normalize_d g t = normalize_cc g t.
(* {END} *)
Proof.
  intro g.
  induction g as [ | g']; intro t.
  - rewrite -> fold_unfold_normalize_d_O.
    rewrite -> fold_unfold_normalize_cc_O.
    reflexivity.
  - rewrite -> fold_unfold_normalize_d_S.
    rewrite -> fold_unfold_normalize_cc_S.
    rewrite <- (reduce_d_and_reduce_cc_are_equivalent t).
    case (reduce_d t) as [v | t' | s].
    + reflexivity.
    + exact (IHg' t').
    + reflexivity.
Qed.

(* Shift of perspective: *)

(* {ITERATE_KK_RB} *)
Fixpoint iterate_cc_rb (g : nat) (vod : value_or_decomposition_cc) : option result :=
  match g with O    => None
             | S g' => match vod with
                         Val_cc v =>
                           Some (Normal_form v)
                       | Dec_cc pr kd kr =>
                           match contract pr with
                             Contractum c => iterate_cc_rb g' (decompose_cc (kr c))
                           | Error s      => Some (Wrong s) (* ^^^^^^^^^^^^^^^^^^^ *)
                           end
                       end
  end.
(* {END} *)

Lemma fold_unfold_iterate_cc_rb_O :
  forall vod : value_or_decomposition_cc,
    iterate_cc_rb O vod =
      None.
Proof.
  fold_unfold_tactic iterate_cc_rb.
Qed.

Lemma fold_unfold_iterate_cc_rb_S :
  forall (g' : nat)
         (vod : value_or_decomposition_cc),
    iterate_cc_rb (S g') vod =
      match vod with
        Val_cc v =>
          Some (Normal_form v)
      | Dec_cc pr kd kr =>
          match contract pr with
            Contractum c =>
              iterate_cc_rb g' (decompose_cc (kr c))
          | Error s =>
              Some (Wrong s)
          end
      end.
Proof.
  fold_unfold_tactic iterate_cc_rb.
Qed.

(* {NORMALIZE_KK_RB} *)
Definition normalize_cc_rb (g : nat) (t : term) : option result :=
  iterate_cc_rb g (decompose_cc t).
(* {END} *)

Compute (test_normalize normalize_cc_rb).

(* {NORMALIZE_D_AND_NORMALIZE_KK_RB_ARE_EQUIVALENT} *)
Proposition normalize_d_and_normalize_cc_rb_are_equivalent :
  forall (g : nat) (t : term),
    normalize_d g t = normalize_cc_rb g t.
(* {END} *)
Proof.
  unfold normalize_cc_rb.
  intro g.
  induction g as [ | g']; intro t.
  - rewrite -> fold_unfold_normalize_d_O.
    rewrite -> fold_unfold_iterate_cc_rb_O.
    reflexivity.
  - rewrite -> fold_unfold_normalize_d_S.
    rewrite -> fold_unfold_iterate_cc_rb_S.
    destruct (about_reduce_d_and_decompose_term_cc t) as [H_Value [H_Term H_Stuck]].
    case (reduce_d t) as [v | t' | s].
    + unfold decompose_cc at 1.
      rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cc v) (fun t => t)).
      reflexivity.
    + destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cc v) (fun t => t)) as [pr [C' [c [k' [H_Dec_cc [H_pr H_c_t']]]]]].
      unfold decompose_cc at 1.
      rewrite -> H_Dec_cc.
      rewrite -> H_pr.
      rewrite -> H_c_t'.
      exact (IHg' t').
    + destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cc v) (fun t => t)) as [pr [k' [C' [H_Dec_cc H_pr]]]].
      unfold decompose_cc at 1.
      rewrite -> H_Dec_cc.
      rewrite -> H_pr.
      reflexivity.
Qed.

(* The thesis: *)

(* {ITERATE_KK_RF} *)
Fixpoint iterate_cc_rf (g : nat) (vod : value_or_decomposition_cc) : option result :=
  match g with O    => None
             | S g' => match vod with
                         Val_cc v =>
                           Some (Normal_form v)
                       | Dec_cc pr kr kd =>
                           match contract pr with
                             Contractum c => iterate_cc_rf g' (decompose_term_cc c kr kd)
                           | Error s      => Some (Wrong s) (* ^^^^^^^^^^^^^^^^^^^^^^^^^ *)
                           end
                       end
  end.
(* {END} *)

(* {NORMALIZE_KK_RF} *)
Definition normalize_cc_rf (g : nat) (t : term) : option result :=
  iterate_cc_rf g (decompose_cc t).
(* {END} *)

Compute (test_normalize normalize_cc_rf).

(* {ITERATE_KK_RB_AND_ITERATE_KK_RF_ARE_EQUIVALENT} *)
Conjecture iterate_cc_rb_and_iterate_cc_rf_are_equivalent :
  forall (g : nat) (t : term) (vod : value_or_decomposition_cc),
    decompose_cc t = vod ->
    iterate_cc_rb g vod = iterate_cc_rf g vod.
(* {END} *)

(*
(* {WANTED} *)
Conjecture refocusing :
  forall (t_given : term)
         (pr : potential_redex) (kd : value -> value_or_decomposition_cc) (kr : term -> term),
    decompose_cc t_given = Dec_cc pr kd kr ->
    forall t : term,
      decompose_cc (kr t) = decompose_term_cc t kd kr.
(* {END} *)
*)

(* ********** *)

(* {TERM_ARROW_TERM} *)
Inductive term_arrow_term : Type :=
  TAT0 : term_arrow_term
| TAT1 : operator -> term  -> term_arrow_term -> term_arrow_term
| TAT2 : value -> operator -> term_arrow_term -> term_arrow_term.
(* {END} *)

(* {DISPATCH_TERM_ARROW_TERM} *)
Fixpoint dispatch_term_arrow_term (tat : term_arrow_term) : term -> term :=
  match tat with
    TAT0           =>
      fun t'  => t'
  | TAT1 opr t2 kr =>
      fun t1' => dispatch_term_arrow_term kr (Opr t1' opr t2)
  | TAT2 v1 opr kr =>
      fun t2' => dispatch_term_arrow_term kr (Opr (term_of_value v1) opr t2')
  end.
(* {END} *)

(* {VALUE_OR_DECOMPOSITION_CC_DEF} *)
Inductive value_or_decomposition_cc_def : Type :=
  Val_cc_def : value ->
               value_or_decomposition_cc_def
| Dec_cc_def : potential_redex -> (value -> value_or_decomposition_cc_def) -> term_arrow_term ->
               value_or_decomposition_cc_def.
(* {END} *)

(* {DECOMPOSE_TERM_KK_DEF} *)
Fixpoint decompose_term_cc_def (t : term)
                               (kd : value -> value_or_decomposition_cc_def)
                               (kr : term_arrow_term) : value_or_decomposition_cc_def :=
  match t with
    Lit n         => kd (Nat n)
  | Opr t1 opr t2 => decompose_term_cc_def
                       t1
                       (fun v1  => decompose_term_cc_def
                                     t2
                                     (fun v2  => Dec_cc_def (PR_Opr v1 opr v2) kd kr)
                                     (TAT2 v1 opr kr))
                       (TAT1 opr t2 kr)
  end.
(* {END} *)

Lemma fold_unfold_decompose_term_cc_def_Lit :
  forall (n : nat)
         (kd : value -> value_or_decomposition_cc_def)
         (kr : term_arrow_term),
    decompose_term_cc_def (Lit n) kd kr =
      kd (Nat n).
Proof.
  fold_unfold_tactic decompose_term_cc_def.
Qed.

Lemma fold_unfold_decompose_term_cc_def_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term)
         (kd : value -> value_or_decomposition_cc_def)
         (kr : term_arrow_term),
    decompose_term_cc_def (Opr t1 opr t2) kd kr =
      decompose_term_cc_def
        t1
        (fun v1  => decompose_term_cc_def
                      t2
                      (fun v2  => Dec_cc_def (PR_Opr v1 opr v2) kd kr)
                      (TAT2 v1 opr kr))
        (TAT1 opr t2 kr).
Proof.
  fold_unfold_tactic decompose_term_cc_def.
Qed.

(* {DECOMPOSE_KK_DEF} *)
Definition decompose_cc_def (t : term) : value_or_decomposition_cc_def :=
  decompose_term_cc_def t (fun v => Val_cc_def v) TAT0.
(* {END} *)

(* {REDUCE_KK_DEF} *)
Definition reduce_cc_def (t : term) : value_or_term_or_stuck :=
  match decompose_cc_def t with
    Val_cc_def v        => Value v
  | Dec_cc_def pr kd kr => match contract pr with
                             Contractum c => Term (dispatch_term_arrow_term kr c)
                           | Error s      => Stuck s
                           end
  end.
(* {END} *)

Lemma about_reduce_d_and_decompose_term_cc_def :
  forall t : term,
    (forall v : value,
        reduce_d t = Value v ->
        forall (k : value -> value_or_decomposition_cc_def) (C : term_arrow_term),
          decompose_term_cc_def t k C = k v)
    /\
    (forall t' : term,
        reduce_d t = Term t' ->
        forall (k : value -> value_or_decomposition_cc_def) (C : term_arrow_term),
        exists (pr : potential_redex) (k' : value -> value_or_decomposition_cc_def) (C' : term_arrow_term) (c : term),
          decompose_term_cc_def t k C = Dec_cc_def pr k' C'
          /\
          contract pr = Contractum c
          /\
          dispatch_term_arrow_term C' c = dispatch_term_arrow_term C t')
    /\
    (forall s : string,
        reduce_d t = Stuck s ->
        forall (k : value -> value_or_decomposition_cc_def) (C : term_arrow_term),
        exists (pr : potential_redex) (k' : value -> value_or_decomposition_cc_def) (C' : term_arrow_term),
          decompose_term_cc_def t k C = Dec_cc_def pr k' C'
          /\
          contract pr = Error s).
(* {END} *)
Proof.
  intro t.
  induction t as [n | t1 [IHt1_Value [IHt1_Term IHt1_Stuck]] opr t2 [IHt2_Value [IHt2_Term IHt2_Stuck]]].
  - split.
    { intros v H_v k C.
      rewrite -> fold_unfold_reduce_d_Lit in H_v.
      injection H_v as H_v.
      rewrite <- H_v.
      rewrite -> fold_unfold_decompose_term_cc_def_Lit.
      reflexivity. }
    split.
    { intros t' H_t' k.
      rewrite -> fold_unfold_reduce_d_Lit in H_t'.
      discriminate H_t'. }
    { intros s H_s k C.
      rewrite -> fold_unfold_reduce_d_Lit in H_s.
      discriminate H_s. }
  - split.
    { intros v H_v k C.
      rewrite -> fold_unfold_reduce_d_Opr in H_v.
      rewrite -> fold_unfold_decompose_term_cc_def_Opr.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 : value =>
                           decompose_term_cc_def
                             t2
                             (fun v2 : value => Dec_cc_def (PR_Opr v1 opr v2) k C)
                             (TAT2 v1 opr C))
                        (TAT1 opr t2 C)).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun v2 : value => Dec_cc_def (PR_Opr (Nat n1) opr v2) k C)
                        (TAT2 (Nat n1) opr C)).
          case opr as [ | ].
          * unfold contract in H_v.
            discriminate H_v.
          * unfold contract in H_v.
            case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** discriminate H_v.
            ** discriminate H_v.
        + discriminate H_v.
        + discriminate H_v.
      - discriminate H_v.
      - discriminate H_v. }
    split.
    { intros t' H_t' k C.
      rewrite -> fold_unfold_decompose_term_cc_def_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_t'.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cc_def
                             t2
                             (fun v2 => Dec_cc_def (PR_Opr v1 opr v2) k C)
                             (TAT2 v1 opr  C))
                        (TAT1 opr t2 C)).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun v2 => Dec_cc_def (PR_Opr (Nat n1) opr v2) k C)
                        (TAT2 (Nat n1) opr C)).
          unfold contract in H_t'.
          case opr as [ | ].
          * injection H_t' as H_t'.
            rewrite <- H_t'.
            exists (PR_Opr (Nat n1) Add (Nat n2)), k, C, (Lit (n1 + n2)).
            split.
            { reflexivity. }
            split.
            { unfold contract.
              reflexivity. }
            reflexivity.
          * case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** discriminate H_t'.
            ** injection H_t' as H_t'.
               rewrite <- H_t'.
               exists (PR_Opr (Nat n1) Sub (Nat n2)), k, C, (Lit (n1 - n2)).
               split.
               { reflexivity. }
               split.
               { unfold contract.
                 rewrite -> H_n1_n2.
                 reflexivity. }
               reflexivity.
        + injection H_t' as H_t'.
          rewrite <- H_t'.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cc_def
                             t2
                             (fun v2 => Dec_cc_def (PR_Opr v1 opr v2) k C)
                             (TAT2 v1 opr C))
                        (TAT1 opr t2 C)).
          destruct (IHt2_Term
                      t2'
                      (eq_refl (Term t2'))
                      (fun v2 => Dec_cc_def (PR_Opr (Nat n1) opr v2) k C)
                      (TAT2 (Nat n1) opr C)) as [pr [k' [C' [c [H_Dec [H_pr H_c_t']]]]]].
          rewrite -> H_Dec.
          exists pr, k', C', c.
          split.
          { reflexivity. }
          split.
          { exact H_pr. }
          unfold term_of_value in H_c_t'.
          exact H_c_t'.
        + discriminate H_t'.
      - injection H_t' as H_t'.
        rewrite <- H_t'.
        destruct (IHt1_Term
                    t1'
                    (eq_refl (Term t1'))
                    (fun v1 =>
                       decompose_term_cc_def
                         t2
                         (fun v2 => Dec_cc_def (PR_Opr v1 opr v2) k C)
                         (TAT2 v1 opr C))
                    (TAT1 opr t2 C)) as [pr [k' [C' [c [H_Dec [H_c H_c_t']]]]]].
        rewrite -> H_Dec.
        exists pr, k', C', c.
        split.
        { reflexivity. }
        split.
        { exact H_c. }
        exact H_c_t'.
      - discriminate H_t'. }
    { intros s H_s k C.
      rewrite -> fold_unfold_decompose_term_cc_def_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_s.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + unfold contract in H_s.
          case opr as [ | ].
          * discriminate H_s.
          * case (n1 <? n2) eqn:H_n1_n2.
            ** rewrite -> (IHt1_Value
                             (Nat n1)
                             (eq_refl (Value (Nat n1)))
                             (fun v1 =>
                                decompose_term_cc_def
                                  t2
                                  (fun v2 => Dec_cc_def (PR_Opr v1 Sub v2) k C)
                                  (TAT2 v1 Sub C))
                             (TAT1 Sub t2 C)).
               rewrite -> (IHt2_Value
                             (Nat n2)
                             (eq_refl (Value (Nat n2)))
                             (fun v2 => Dec_cc_def (PR_Opr (Nat n1) Sub v2) k C)
                             (TAT2 (Nat n1) Sub C)).
               exists (PR_Opr (Nat n1) Sub (Nat n2)), k, C.
               split.
               { reflexivity. }
               Search ((_ <? _) = true).
               remember (String.append "numerical underflow: -" (string_of_nat (n2 - n1))) as s' eqn:H_s'.
               injection H_s as H_s.
               rewrite <- H_s.
               rewrite -> H_s' at 1.
               unfold contract.
               rewrite -> H_n1_n2.
               reflexivity.
            ** discriminate H_s.
        + discriminate H_s.
        + injection H_s as H_s.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cc_def
                             t2
                             (fun v2 => Dec_cc_def (PR_Opr v1 opr v2) k C)
                             (TAT2 v1 opr C))
                        (TAT1 opr t2 C)).
          destruct (IHt2_Stuck
                      s2
                      (eq_refl (Stuck s2))
                      (fun v2 => Dec_cc_def (PR_Opr (Nat n1) opr v2) k C)
                      (TAT2 (Nat n1) opr C)) as [pr [k' [C' [H_Dec H_pr]]]].
          rewrite -> H_Dec.
          exists pr, k', C'.
          rewrite -> H_s in H_pr.
          split; [reflexivity | exact H_pr].
      - discriminate H_s.
      - injection H_s as H_s.
        destruct (IHt1_Stuck
                    s1
                    (eq_refl (Stuck s1))
                    (fun v1 =>
                       decompose_term_cc_def
                         t2
                         (fun v2 => Dec_cc_def (PR_Opr v1 opr v2) k C)
                         (TAT2 v1 opr C))
                    (TAT1 opr t2 C)) as [pr [k' [C' [H_Dec H_pr]]]].
        rewrite -> H_Dec.
        exists pr, k', C'.
        rewrite -> H_s in H_pr.
        split; [reflexivity | exact H_pr]. }
Qed.

(* {REDUCE_D_AND_REDUCE_CC_DEF_ARE_EQUIVALENT} *)
Proposition reduce_d_and_reduce_cc_def_are_equivalent :
  forall t : term,
    reduce_d t = reduce_cc_def t.
(* {END} *)
Proof.
  intro t.
  unfold reduce_cc_def, decompose_cc_def.
  destruct (about_reduce_d_and_decompose_term_cc_def t) as [H_Value [H_Term H_Stuck]].
  case (reduce_d t) as [v | t' | s] eqn:H_t.
  - rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cc_def v) TAT0).
    reflexivity.
  - destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cc_def v) TAT0) as [pr [kd' [kr' [c [H_Dec [H_c H_c_t']]]]]].
    rewrite -> H_Dec.
    rewrite -> H_c.
    exact (f_equal Term (eq_sym H_c_t')).
  - destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cc_def v) TAT0) as  [pr [kd' [kr' [H_Dec H_pr]]]].
    rewrite -> H_Dec.
    rewrite -> H_pr.
    reflexivity.
Qed.

Fixpoint normalize_cc_def (g : nat) (t : term) : option result :=
  match g with O    => None
             | S g' => match reduce_cc_def t with
                         Value v => Some (Normal_form v)
                       | Term t' => normalize_cc_def g' t'
                       | Stuck s => Some (Wrong s)
                       end
  end.

Compute (test_normalize normalize_cc_def).

(* ********** *)

(* Defunctionalized continuations as lists of control frames: *)

(* {CONTROL_FRAME} *)
Inductive control_frame : Type := CF_left  : operator -> term     -> control_frame
                                | CF_right : value    -> operator -> control_frame.
(* {END} *)

(* {CONTEXT} *)
Definition context : Type := list control_frame.
(* {END} *)

(* ***** *)

(* The isomorphism: *)

Fixpoint context_of_term_arrow_term (tat : term_arrow_term) : context :=
  match tat with
    TAT0 =>
      nil
  | TAT1 opr t2 tat' =>
      CF_left opr t2 :: context_of_term_arrow_term tat'
  | TAT2 v1 opr tat' =>
      CF_right v1 opr :: context_of_term_arrow_term tat'
  end.

Lemma fold_unfold_context_of_term_arrow_term_TAT0 :
  context_of_term_arrow_term TAT0 =
    nil.
Proof.
  fold_unfold_tactic context_of_term_arrow_term.
Qed.

Lemma fold_unfold_context_of_term_arrow_term_TAT1 :
  forall (opr : operator)
         (t2 : term)
         (tat' : term_arrow_term),
    context_of_term_arrow_term (TAT1 opr t2 tat') =
      CF_left opr t2 :: context_of_term_arrow_term tat'.
Proof.
  fold_unfold_tactic context_of_term_arrow_term.
Qed.

Lemma fold_unfold_context_of_term_arrow_term_TAT2 :
  forall (v1 : value)
         (opr : operator)
         (tat' : term_arrow_term),
    context_of_term_arrow_term (TAT2 v1 opr tat') =
      CF_right v1 opr :: context_of_term_arrow_term tat'.
Proof.
  fold_unfold_tactic context_of_term_arrow_term.
Qed.

Fixpoint term_arrow_term_of_context (C : context) : term_arrow_term :=
  match C with
    nil =>
      TAT0
  | CF_left opr t2 :: C' =>
      TAT1 opr t2 (term_arrow_term_of_context C')
  | CF_right v1 opr :: C' =>
      TAT2 v1 opr (term_arrow_term_of_context C')
  end.

Lemma fold_unfold_term_arrow_term_of_context_nil :
  term_arrow_term_of_context nil =
    TAT0.
Proof.
  fold_unfold_tactic term_arrow_term_of_context.
Qed.

Lemma fold_unfold_term_arrow_term_of_context_cons_CF_left :
  forall (opr : operator)
         (t2 : term)
         (C' : context),
    term_arrow_term_of_context (CF_left opr t2 :: C') =
      TAT1 opr t2 (term_arrow_term_of_context C').
Proof.
  fold_unfold_tactic term_arrow_term_of_context.
Qed.

Lemma fold_unfold_term_arrow_term_of_context_cons_CF_right :
  forall (v1 : value)
         (opr : operator)
         (C' : context),
    term_arrow_term_of_context (CF_right v1 opr :: C') =
      TAT2 v1 opr (term_arrow_term_of_context C').
Proof.
  fold_unfold_tactic term_arrow_term_of_context.
Qed.

Proposition term_arrow_term_of_context_of_term_arrow_term :
  forall tat : term_arrow_term,
    term_arrow_term_of_context (context_of_term_arrow_term tat) = tat.
Proof.
  intro tat.
  induction tat as [ | opr t2 tat' IHtat' | v1 opr tat' IHtat'].
  - rewrite -> fold_unfold_context_of_term_arrow_term_TAT0.
    rewrite -> fold_unfold_term_arrow_term_of_context_nil.
    reflexivity.
  - rewrite -> fold_unfold_context_of_term_arrow_term_TAT1.
    rewrite -> fold_unfold_term_arrow_term_of_context_cons_CF_left.
    exact (f_equal (TAT1 opr t2) IHtat').
  - rewrite -> fold_unfold_context_of_term_arrow_term_TAT2.
    rewrite -> fold_unfold_term_arrow_term_of_context_cons_CF_right.
    exact (f_equal (TAT2 v1 opr) IHtat').
Qed.

Proposition context_of_term_arrow_term_of_context :
  forall C : context,
    context_of_term_arrow_term (term_arrow_term_of_context C) = C.
Proof.
  intro C.
  induction C as [ | [opr t2 | v1 opr] C' IHC'].
  - rewrite -> fold_unfold_term_arrow_term_of_context_nil.
    rewrite -> fold_unfold_context_of_term_arrow_term_TAT0.
    reflexivity.
  - rewrite -> fold_unfold_term_arrow_term_of_context_cons_CF_left.
    rewrite -> fold_unfold_context_of_term_arrow_term_TAT1.
    exact (f_equal (fun z => CF_left opr t2 :: z) IHC').
  - rewrite -> fold_unfold_term_arrow_term_of_context_cons_CF_right.
    rewrite -> fold_unfold_context_of_term_arrow_term_TAT2.
    exact (f_equal (fun z => CF_right v1 opr :: z) IHC').
Qed.

(* ***** *)

(* Recomposition of inside-out contexts: *)

(* {RECOMPOSE_IO} *)
Fixpoint recompose_io (cfs : context) (t : term) : term :=
  match cfs with nil                     => t
               | CF_left  opr t2 :: cfs' => recompose_io cfs' (Opr t opr t2)
               | CF_right v1 opr :: cfs' => recompose_io cfs' (Opr (term_of_value v1) opr t)
  end.
(* {END} *)

Lemma fold_unfold_recompose_io_nil :
  forall t : term,
    recompose_io nil t =
    t.
Proof.
  fold_unfold_tactic recompose_io.
Qed.

Lemma fold_unfold_recompose_io_cons :
  forall (cf : control_frame)
         (cfs' : context)
         (t : term),
    recompose_io (cf :: cfs') t =
    match cf with
      CF_left opr t2 =>
      recompose_io cfs' (Opr t opr t2)
    | CF_right v1 opr =>
      recompose_io cfs' (Opr (term_of_value v1) opr t)
    end.
Proof.
  fold_unfold_tactic recompose_io.
Qed.

(* ***** *)

(* Recomposition of outside-in contexts: *)

(* {RECOMPOSE_OI} *)
Fixpoint recompose_oi (cfs : context) (t : term) : term :=
  match cfs with nil                     => t
               | CF_left  opr t2 :: cfs' => Opr (recompose_oi cfs' t) opr t2
               | CF_right v1 opr :: cfs' => Opr (term_of_value v1)    opr (recompose_oi cfs' t)
  end.
(* {END} *)

Lemma fold_unfold_recompose_oi_nil :
  forall t : term,
    recompose_oi nil t =
    t.
Proof.
  fold_unfold_tactic recompose_oi.
Qed.

Lemma fold_unfold_recompose_oi_cons :
  forall (cf : control_frame)
         (cfs' : context)
         (t : term),
    recompose_oi (cf :: cfs') t =
    match cf with
      CF_left opr t2 =>
      Opr (recompose_oi cfs' t) opr t2
    | CF_right v1 opr =>
      Opr (term_of_value v1) opr (recompose_oi cfs' t)
    end.
Proof.
  fold_unfold_tactic recompose_oi.
Qed.

(* ***** *)

(* Relation between inside-out and outside-in contexts: *)

(* {ABOUT_RECOMPOSE_OI} *)
Lemma about_recompose_oi :
  forall (cfs : context)
         (cf : control_frame)
         (t : term),
    recompose_oi (cfs ++ cf :: nil) t =
    recompose_oi cfs (recompose_oi (cf :: nil) t).
(* {END} *)
Proof.
  intro cfs.
  induction cfs as [ | [opr' t2' | v1' opr'] cfs' IHcfs']; intros [opr t2 | v1 opr] t.
  - rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_recompose_oi_nil.
    reflexivity.
  - rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_recompose_oi_nil.
    reflexivity.
  - rewrite -> fold_unfold_app_cons.
    rewrite ->2 fold_unfold_recompose_oi_cons.
    rewrite -> (IHcfs' (CF_left opr t2) t).
    reflexivity.
  - rewrite -> fold_unfold_app_cons.
    rewrite ->2 fold_unfold_recompose_oi_cons.
    rewrite -> (IHcfs' (CF_right v1 opr) t).
    reflexivity.
  - rewrite -> fold_unfold_app_cons.
    rewrite ->2 fold_unfold_recompose_oi_cons.
    rewrite -> (IHcfs' (CF_left opr t2) t).
    reflexivity.
  - rewrite -> fold_unfold_app_cons.
    rewrite ->2 fold_unfold_recompose_oi_cons.
    rewrite -> (IHcfs' (CF_right v1 opr) t).
    reflexivity.
Qed.

(* {ABOUT_RECOMPOSING_IO_AND_RECOMPOSING_OI} *)
Proposition about_recomposing_io_and_recomposing_oi :
  forall (cfs : context) (t : term),
    recompose_io cfs t = recompose_oi (rev cfs) t.
(* {END} *)
Proof.
  intro cfs.
  induction cfs as [ | [opr t2 | v1 opr] cfs' IHcfs']; intro t.
  - rewrite -> fold_unfold_recompose_io_nil.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_recompose_oi_nil.
    reflexivity.
  - rewrite -> fold_unfold_recompose_io_cons.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> about_recompose_oi.
    rewrite -> fold_unfold_recompose_oi_cons.
    rewrite -> fold_unfold_recompose_oi_nil.
    exact (IHcfs' (Opr t opr t2)).
  - rewrite -> fold_unfold_recompose_io_cons.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> about_recompose_oi.
    rewrite -> fold_unfold_recompose_oi_cons.
    rewrite -> fold_unfold_recompose_oi_nil.
    exact (IHcfs' (Opr (term_of_value v1) opr t)).
Qed.

(* ********** *)

(* Decomposition with a continuation to continue the decomposition and a context to carry out the recomposition: *)

(* {VALUE_OR_DECOMPOSITION_KC} *)
Inductive value_or_decomposition_cC : Type :=
  Val_cC : value ->
           value_or_decomposition_cC
| Dec_cC : potential_redex -> (value -> value_or_decomposition_cC) -> context ->
           value_or_decomposition_cC.
(* {END} *)

(* {DECOMPOSE_TERM_KC} *)
Fixpoint decompose_term_cC (t : term)
                           (k : value -> value_or_decomposition_cC)
                           (C : context) : value_or_decomposition_cC :=
  match t with Lit n         => k (Nat n)
             | Opr t1 opr t2 => decompose_term_cC
                                  t1
                                  (fun v1 => decompose_term_cC
                                               t2
                                               (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                                               (CF_right v1 opr :: C))
                                  (CF_left opr t2 :: C)
  end.
(* {END} *)

Lemma fold_unfold_decompose_term_cC_Lit :
  forall (k : value -> value_or_decomposition_cC)
         (C : context)
         (n : nat),
    decompose_term_cC (Lit n) k C =
      k (Nat n).
Proof.
  fold_unfold_tactic decompose_term_cC.
Qed.

Lemma fold_unfold_decompose_term_cC_Opr :
  forall (k : value -> value_or_decomposition_cC)
         (C : context)
         (t1 : term)
         (opr : operator)
         (t2 : term),
    decompose_term_cC (Opr t1 opr t2) k C =
      decompose_term_cC
        t1
        (fun v1 =>
           decompose_term_cC
             t2
             (fun v2 =>
                Dec_cC (PR_Opr v1 opr v2) k C)
             (CF_right v1 opr :: C))
        (CF_left opr t2 :: C).
Proof.
  fold_unfold_tactic decompose_term_cC.
Qed.

(* {DECOMPOSE_KC} *)
Definition decompose_cC (t : term) : value_or_decomposition_cC :=
  decompose_term_cC t (fun v => Val_cC v) nil.
(* {END} *)

(* {REDUCE_KC} *)
Definition reduce_cC (t : term) : value_or_term_or_stuck :=
  match decompose_cC t with Val_cC v      => Value v
                          | Dec_cC pr k C => match contract pr with
                                               Contractum c => Term (recompose_io C c)
                                             | Error s      => Stuck s
                                             end
  end.
(* {END} *)

(* {ABOUT_REDUCE_D_AND_DECOMPOSE_TERM_KC} *)
Lemma about_reduce_d_and_decompose_term_cC :
  forall t : term,
    (forall v : value,
        reduce_d t = Value v ->
        forall (k : value -> value_or_decomposition_cC) (C : context),
          decompose_term_cC t k C = k v)
    /\
    (forall t' : term,
        reduce_d t = Term t' ->
        forall (k : value -> value_or_decomposition_cC) (C : context),
        exists (pr : potential_redex) (k' : value -> value_or_decomposition_cC) (C' : context) (c : term),
          decompose_term_cC t k C = Dec_cC pr k' C'
          /\
          contract pr = Contractum c
          /\
          recompose_io C' c = recompose_io C t')
    /\
    (forall s : string,
        reduce_d t = Stuck s ->
        forall (k : value -> value_or_decomposition_cC) (C : context),
        exists (n1 n2 : nat) (k' : value -> value_or_decomposition_cC) (C' : context),
          decompose_term_cC t k C = Dec_cC (PR_Opr (Nat n1) Sub (Nat n2)) k' C'
          /\
          contract (PR_Opr (Nat n1) Sub (Nat n2)) = Error s
          /\
          String.append "numerical underflow: -" (string_of_nat (n2 - n1)) = s).
(* {END} *)
Proof.
  intro t.
  induction t as [n | t1 [IHt1_Value [IHt1_Term IHt1_Stuck]] opr t2 [IHt2_Value [IHt2_Term IHt2_Stuck]]].
  - split.
    { intros v H_v k C.
      rewrite -> fold_unfold_reduce_d_Lit in H_v.
      injection H_v as H_v.
      rewrite <- H_v.
      rewrite -> fold_unfold_decompose_term_cC_Lit.
      reflexivity. }
    split.
    { intros t' H_t' k.
      rewrite -> fold_unfold_reduce_d_Lit in H_t'.
      discriminate H_t'. }
    { intros s H_s k C.
      rewrite -> fold_unfold_reduce_d_Lit in H_s.
      discriminate H_s. }
  - split.
    { intros v H_v k C.
      rewrite -> fold_unfold_reduce_d_Opr in H_v.
      rewrite -> fold_unfold_decompose_term_cC_Opr.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 : value =>
                           decompose_term_cC
                             t2
                             (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                             (CF_right v1 opr :: C))
                        (CF_left opr t2 :: C)).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun v2 => Dec_cC (PR_Opr (Nat n1) opr v2) k C)
                        (CF_right (Nat n1) opr :: C)).
          case opr as [ | ].
          * unfold contract in H_v.
            discriminate H_v.
          * unfold contract in H_v.
            case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** discriminate H_v.
            ** discriminate H_v.
        + discriminate H_v.
        + discriminate H_v.
      - discriminate H_v.
      - discriminate H_v. }
    split.
    { intros t' H_t' k C.
      rewrite -> fold_unfold_decompose_term_cC_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_t'.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cC
                             t2
                             (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                             (CF_right v1 opr :: C))
                        (CF_left opr t2 :: C)).
          rewrite -> (IHt2_Value
                        (Nat n2)
                        (eq_refl (Value (Nat n2)))
                        (fun v2 => Dec_cC (PR_Opr (Nat n1) opr v2) k C)
                        (CF_right (Nat n1) opr :: C)).
          unfold contract in H_t'.
          case opr as [ | ].
          * injection H_t' as H_t'.
            rewrite <- H_t'.
            exists (PR_Opr (Nat n1) Add (Nat n2)), k, C, (Lit (n1 + n2)).
            split.
            { reflexivity. }
            split.
            { unfold contract.
              reflexivity. }
            reflexivity.
          * case (n1 <? n2) as [ | ] eqn:H_n1_n2.
            ** discriminate H_t'.
            ** injection H_t' as H_t'.
               rewrite <- H_t'.
               exists (PR_Opr (Nat n1) Sub (Nat n2)), k, C, (Lit (n1 - n2)).
               split.
               { reflexivity. }
               split.
               { unfold contract.
                 rewrite -> H_n1_n2.
                 reflexivity. }
               reflexivity.
        + injection H_t' as H_t'.
          rewrite <- H_t'.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cC
                             t2
                             (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                             (CF_right v1 opr :: C))
                        (CF_left opr t2 :: C)).
          destruct (IHt2_Term
                      t2'
                      (eq_refl (Term t2'))
                      (fun v2 => Dec_cC (PR_Opr (Nat n1) opr v2) k C)
                      (CF_right (Nat n1) opr :: C)) as [pr [k' [C' [c [H_Dec [H_pr H_c_t']]]]]].
          rewrite -> H_Dec.
          exists pr, k', C', c.
          split.
          { reflexivity. }
          split.
          { exact H_pr. }
          unfold term_of_value in H_c_t'.
          exact H_c_t'.
        + discriminate H_t'.
      - injection H_t' as H_t'.
        rewrite <- H_t'.
        destruct (IHt1_Term
                    t1'
                    (eq_refl (Term t1'))
                    (fun v1 =>
                       decompose_term_cC
                         t2
                         (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                         (CF_right v1 opr :: C))
                    (CF_left opr t2 :: C)) as [pr [k' [C' [c [H_Dec [H_c H_c_t']]]]]].
        rewrite -> H_Dec.
        exists pr, k', C', c.
        split.
        { reflexivity. }
        split.
        { exact H_c. }
        exact H_c_t'.
      - discriminate H_t'. }
    { intros s H_s k C.
      rewrite -> fold_unfold_decompose_term_cC_Opr.
      rewrite -> fold_unfold_reduce_d_Opr in H_s.
      case (reduce_d t1) as [[n1] | t1' | s1] eqn:H_t1.
      - case (reduce_d t2) as [[n2] | t2' | s2] eqn:H_t2.
        + unfold contract in H_s.
          case opr as [ | ].
          * discriminate H_s.
          * case (n1 <? n2) eqn:H_n1_n2.
            ** rewrite -> (IHt1_Value
                             (Nat n1)
                             (eq_refl (Value (Nat n1)))
                             (fun v1 =>
                                decompose_term_cC
                                  t2
                                  (fun v2 => Dec_cC (PR_Opr v1 Sub v2) k C)
                                  (CF_right v1 Sub :: C))
                             (CF_left Sub t2 :: C)).
               rewrite -> (IHt2_Value
                             (Nat n2)
                             (eq_refl (Value (Nat n2)))
                             (fun v2 => Dec_cC (PR_Opr (Nat n1) Sub v2) k C)
                             (CF_right (Nat n1) Sub :: C)).
               exists n1, n2, k, C.
               split.
               { reflexivity. }
               Search ((_ <? _) = true).
               remember (String.append "numerical underflow: -" (string_of_nat (n2 - n1))) as s' eqn:H_s'.
               injection H_s as H_s.
               rewrite <- H_s.
               rewrite -> H_s' at 1.
               split.
               { unfold contract.
                 rewrite -> H_n1_n2.
                 reflexivity. }
               reflexivity.
            ** discriminate H_s.
        + discriminate H_s.
        + injection H_s as H_s.
          rewrite -> (IHt1_Value
                        (Nat n1)
                        (eq_refl (Value (Nat n1)))
                        (fun v1 =>
                           decompose_term_cC
                             t2
                             (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                             (CF_right v1 opr :: C))
                        (CF_left opr t2 :: C)).
          destruct (IHt2_Stuck
                      s2
                      (eq_refl (Stuck s2))
                      (fun v2 => Dec_cC (PR_Opr (Nat n1) opr v2) k C)
                      (CF_right (Nat n1) opr :: C)) as [n1' [n2 [k' [C' [H_Dec [H_pr H_s2]]]]]].
          rewrite -> H_Dec.
          unfold contract in H_pr.
          case (n1' <? n2) as [ | ] eqn:H_n1'_n2.
          * rewrite <- H_s.
            rewrite <- H_s2.
            exists n1', n2, k', C'.
            split.
            { reflexivity. }
            split.
            { unfold contract.
              rewrite -> H_n1'_n2.
              reflexivity. }
            reflexivity.
          * discriminate H_pr.
      - discriminate H_s.
      - injection H_s as H_s.
        destruct (IHt1_Stuck
                    s1
                    (eq_refl (Stuck s1))
                    (fun v1 =>
                       decompose_term_cC
                         t2
                         (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                         (CF_right v1 opr :: C))
                    (CF_left opr t2 :: C)) as [n1 [n2 [k' [C' [H_Dec [H_pr H_s1]]]]]].
        rewrite -> H_Dec.
        unfold contract in H_pr.
        case (n1 <? n2) as [ | ] eqn:H_n1_n2.
        + rewrite <- H_s.
          rewrite <- H_s1.
          exists n1, n2, k', C'.
          split.
          { reflexivity. }
          split.
          { unfold contract.
            rewrite -> H_n1_n2.
            reflexivity. }
          reflexivity.
        + discriminate H_pr. }
Qed.

(* {REDUCE_D_AND_REDUCE_KC_ARE_EQUIVALENT} *)
Proposition reduce_d_and_reduce_cC_are_equivalent :
  forall t : term,
    reduce_d t = reduce_cC t.
(* {END} *)
Proof.
  intro t.
  unfold reduce_cC, decompose_cC.
  destruct (about_reduce_d_and_decompose_term_cC t) as [H_Value [H_Term H_Stuck]].
  case (reduce_d t) as [v | t' | s] eqn:H_t.
  - rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cC v) nil).
    reflexivity.
  - destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cC v) nil) as [pr [kd' [kr' [c [H_Dec [H_c H_c_t']]]]]].
    rewrite -> H_Dec.
    rewrite -> H_c.
    exact (f_equal Term (eq_sym H_c_t')).
  - destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cC v) nil) as  [n1 [n2 [kd' [kr' [H_Dec [H_pr H_s]]]]]].
    rewrite -> H_Dec.
    unfold contract.
    case (n1 <? n2) as [ | ] eqn:H_n1_n2.
    + exact (f_equal Stuck (eq_sym H_s)).
    + unfold contract in H_pr.
      rewrite -> H_n1_n2 in H_pr.
      discriminate H_pr.
Qed.

(* ***** *)

(* {ITERATE_KC_RB} *)
Fixpoint iterate_cC_rb (g : nat) (vod : value_or_decomposition_cC) : option result :=
  match g with O    => None
             | S g' => match vod with
                         Val_cC v =>
                           Some (Normal_form v)
                       | Dec_cC pr k C =>
                           match contract pr with
                             Contractum c => iterate_cC_rb g' (decompose_cC (recompose_io C c))
                           | Error s      => Some (Wrong s) (* ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^ *)
                           end
                       end
  end.
(* {END} *)

Lemma fold_unfold_iterate_cC_rb_O :
  forall vod : value_or_decomposition_cC,
    iterate_cC_rb O vod =
      None.
Proof.
  fold_unfold_tactic iterate_cC_rb.
Qed.

Lemma fold_unfold_iterate_cC_rb_S :
  forall (g' : nat)
         (vod : value_or_decomposition_cC),
    iterate_cC_rb (S g') vod =
      match vod with
        Val_cC v =>
          Some (Normal_form v)
      | Dec_cC pr k C =>
          match contract pr with
            Contractum c =>
              iterate_cC_rb g' (decompose_cC (recompose_io C c))
          | Error s =>
              Some (Wrong s)
          end
      end.
Proof.
  fold_unfold_tactic iterate_cC_rb.
Qed.

(* {NORMALIZE_KC_RB} *)
Definition normalize_cC_rb (g : nat) (t : term) : option result :=
  iterate_cC_rb g (decompose_cC t).
(* {END} *)

Compute (test_normalize normalize_cC_rb).

(* {NORMALIZE_D_AND_NORMALIZE_KC_RB_ARE_EQUIVALENT} *)
Proposition normalize_d_and_normalize_cC_rb_are_equivalent :
  forall (g : nat) (t : term),
    normalize_d g t = normalize_cC_rb g t.
(* {END} *)
Proof.
  unfold normalize_cC_rb.
  intro g.
  induction g as [ | g']; intro t.
  - rewrite -> fold_unfold_normalize_d_O.
    rewrite -> fold_unfold_iterate_cC_rb_O.
    reflexivity.
  - rewrite -> fold_unfold_normalize_d_S.
    rewrite -> fold_unfold_iterate_cC_rb_S.
    destruct (about_reduce_d_and_decompose_term_cC t) as [H_Value [H_Term H_Stuck]].
    case (reduce_d t) as [v | t' | s].
    + unfold decompose_cC at 1.
      rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cC v) nil).
      reflexivity.
    + destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cC v) nil) as [pr [k' [C' [c [H_Dec_cC [H_pr H_c_t']]]]]].
      unfold decompose_cC at 1.
      rewrite -> H_Dec_cC.
      rewrite -> H_pr.
      rewrite -> H_c_t'.
      rewrite -> fold_unfold_recompose_io_nil.
      exact (IHg' t').
    + destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cC v) nil) as [n1 [n2 [k' [C' [H_Dec_cC [H_pr H_s]]]]]].
      unfold decompose_cC at 1.
      rewrite -> H_Dec_cC.
      rewrite -> H_pr.
      reflexivity.
Qed.

(* ***** *)

Definition normalize_cC_rb' (g : nat) (t : term) : option result :=
  iterate_cC_rb g (decompose_cC (recompose_io nil t)).

Compute (test_normalize normalize_cC_rb').

(* ***** *)

(* {ITERATE_KC_RF} *)
Fixpoint iterate_cC_rf (g : nat) (vod : value_or_decomposition_cC) : option result :=
  match g with O    => None
             | S g' => match vod with
                         Val_cC v =>
                           Some (Normal_form v)
                       | Dec_cC pr k C =>
                           match contract pr with
                             Contractum c => iterate_cC_rf g' (decompose_term_cC c k C)
                           | Error s      => Some (Wrong s) (* ^^^^^^^^^^^^^^^^^^^^^^^ *)
                           end
                       end
  end.
(* {END} *)

Lemma fold_unfold_iterate_cC_rf_O :
  forall vod : value_or_decomposition_cC,
    iterate_cC_rf O vod =
      None.
Proof.
  fold_unfold_tactic iterate_cC_rf.
Qed.

Lemma fold_unfold_iterate_cC_rf_S :
  forall (g' : nat)
         (vod : value_or_decomposition_cC),
    iterate_cC_rf (S g') vod =
      match vod with
        Val_cC v =>
          Some (Normal_form v)
      | Dec_cC pr k C =>
          match contract pr with
            Contractum c =>
              iterate_cC_rf g' (decompose_term_cC c k C)
          | Error s =>
              Some (Wrong s)
          end
      end.
Proof.
  fold_unfold_tactic iterate_cC_rf.
Qed.

(* {NORMALIZE_KC_RF} *)
Definition normalize_cC_rf (g : nat) (t : term) : option result :=
  iterate_cC_rf g (decompose_cC t).
(* {END} *)

Compute (test_normalize normalize_cC_rf).

(* {NORMALIZE_D_AND_NORMALIZE_KC_RF_ARE_EQUIVALENT} *)
Proposition normalize_d_and_normalize_cC_rf_are_equivalent :
  forall (g : nat) (t : term),
    normalize_d g t = normalize_cC_rf g t.
(* {END} *)
Proof.
  unfold normalize_cC_rf.
  intro g.
  induction g as [ | g']; intro t.
  - rewrite -> fold_unfold_normalize_d_O.
    rewrite -> fold_unfold_iterate_cC_rf_O.
    reflexivity.
  - rewrite -> fold_unfold_normalize_d_S.
    rewrite -> fold_unfold_iterate_cC_rf_S.
    destruct (about_reduce_d_and_decompose_term_cC t) as [H_Value [H_Term H_Stuck]].
    case (reduce_d t) as [v | t' | s].
    + unfold decompose_cC at 1.
      rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cC v) nil).
      reflexivity.
    + destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cC v) nil) as [pr [k' [C' [c [H_Dec_cC [H_pr H_c_t']]]]]].
      unfold decompose_cC at 1.
      rewrite -> H_Dec_cC.
      rewrite -> H_pr.
      admit.
    + destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cC v) nil) as [n1 [n2 [k' [C' [H_Dec_cC [H_pr H_s]]]]]].
      unfold decompose_cC at 1.
      rewrite -> H_Dec_cC.
      rewrite -> H_pr.
      reflexivity.
Abort.

(* Since we need more, here is more. *)

(* ********** *)

(* Correspondence between recomposition context and decomposition continuation: *)

(* {CORR} *)
Inductive corr : (value -> value_or_decomposition_cC) -> context -> Prop :=
  corr_mt :
  corr (fun v => Val_cC v) nil
| corr_left :
  forall (opr : operator) (t2 : term) (k : value -> value_or_decomposition_cC) (C : context),
    corr k C ->
    corr (fun v1 =>
            decompose_term_cC t2 (fun v2 =>
                                    Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
         (CF_left opr t2 :: C)
| corr_right :
  forall (v1 : value) (opr : operator) (k : value -> value_or_decomposition_cC) (C : context),
    corr k C ->
    corr (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C) 
         (CF_right v1 opr :: C).
(* {END} *)

Proposition corr_is_right_injective :
  forall (k1 k2 : value -> value_or_decomposition_cC)
         (C : context),
    corr k1 C ->
    corr k2 C ->
    k1 = k2.
Proof.
  intros k1 k2 C.
  revert k1 k2.
  induction C as [ | [opr t2 | v1 opr] C' IHC']; intros k1 k2 R_k1 R_k2.
  - inversion R_k1 as [H_k1 H_C1 | | ].
    inversion R_k2 as [H_k2 H_C2 | | ].
    reflexivity.
  - inversion R_k1 as [ | opr_1 t2_1 k_1 C_1 R_k_C_1 N_k1_1 [N_opr_1 N_t2_1 N_C_1] | ].
    inversion R_k2 as [ | opr_2 t2_2 k_2 C_2 R_k_C_2 N_k1_2 [N_opr_2 N_t2_2 N_C_2] | ].
    Check (IHC' k_1 k_2 R_k_C_1 R_k_C_2).
    rewrite <- (IHC' k_1 k_2 R_k_C_1 R_k_C_2).
    reflexivity.
  - inversion R_k1 as [ | | v1_1 opr_1 k_1 C_1 R_k_C_1 N_k2_1 [N_v1_1 N_opr_1 N_C_1]].
    inversion R_k2 as [ | | v1_2 opr_2 k_2 C_2 R_k_C_2 N_k2_2 [N_v1_2 N_opr_2 N_C_2]].
    Check (IHC' k_1 k_2 R_k_C_1 R_k_C_2).
    rewrite <- (IHC' k_1 k_2 R_k_C_1 R_k_C_2).
    reflexivity.
Qed.

(* ***** *)

(* Direct-style detour towards Lemma decompose_cC_yields_corr: *)

Fixpoint decompose_term_cC_d (t : term) (k : value -> value_or_decomposition_cC) (C : context) : value_or_decomposition_cC :=
  match t with
    Lit n =>
      Val_cC (Nat n)
  | Opr t1 opr t2 =>
      match decompose_term_cC_d
              t1
              (fun v1 =>
                 decompose_term_cC
                   t2
                   (fun v2 =>
                      Dec_cC (PR_Opr v1 opr v2) k C)
                   (CF_right v1 opr :: C))
              (CF_left opr t2 :: C) with
        Val_cC v1 =>
          match decompose_term_cC_d
                  t2
                  (fun v2 =>
                     Dec_cC (PR_Opr v1 opr v2) k C)
                  (CF_right v1 opr :: C) with
            Val_cC v2 =>
              Dec_cC (PR_Opr v1 opr v2) k C
          | Dec_cC pr k' C' =>
              Dec_cC pr k' C'
          end
      | Dec_cC pr k' C' =>
          Dec_cC pr k' C'
      end
  end.

Lemma fold_unfold_decompose_term_cC_d_Lit :
  forall (n : nat)
         (k : value -> value_or_decomposition_cC)
         (C : context),
    decompose_term_cC_d (Lit n) k C =
      Val_cC (Nat n).
Proof.
  fold_unfold_tactic decompose_term_cC_d.
Qed.

Lemma fold_unfold_decompose_term_cC_d_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term)
         (k : value -> value_or_decomposition_cC)
         (C : context),
    decompose_term_cC_d (Opr t1 opr t2) k C =
      match decompose_term_cC_d
              t1
              (fun v1 =>
                 decompose_term_cC
                   t2
                   (fun v2 =>
                      Dec_cC (PR_Opr v1 opr v2) k C)
                   (CF_right v1 opr :: C))
              (CF_left opr t2 :: C) with
        Val_cC v1 =>
          match decompose_term_cC_d
                  t2
                  (fun v2 =>
                     Dec_cC (PR_Opr v1 opr v2) k C)
                  (CF_right v1 opr :: C) with
            Val_cC v2 =>
              Dec_cC (PR_Opr v1 opr v2) k C
          | Dec_cC pr k' C' =>
              Dec_cC pr k' C'
          end
      | Dec_cC pr k' C' =>
          Dec_cC pr k' C'
      end.
Proof.
  fold_unfold_tactic decompose_term_cC_d.
Qed.

Lemma decompose_term_cC_d_and_decompose_term_cC_are_equivalent_aux :
  forall (t : term)
         (k : value -> value_or_decomposition_cC)
         (C : context),
    (forall v : value,
        decompose_term_cC_d t k C = Val_cC v ->
        decompose_term_cC   t k C = k v)
    /\
    (forall (pr : potential_redex)
            (k' : value -> value_or_decomposition_cC)
            (C' : context),
        decompose_term_cC_d t k C = Dec_cC pr k' C' ->
        decompose_term_cC   t k C = Dec_cC pr k' C').
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros k C.
  - split.
    + intros v H_Val_cC.
      rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_Val_cC.
      injection H_Val_cC as H_v.
      rewrite <- H_v.
      rewrite -> fold_unfold_decompose_term_cC_Lit.
      reflexivity.
    + intros pr C' k' H_Dec_cC.
      rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_Dec_cC.
      discriminate H_Dec_cC.
  - split.
    + intros v H_Val_cC.
      rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_Val_cC.
      rewrite -> fold_unfold_decompose_term_cC_Opr.
      case (decompose_term_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C)) as [v1 | pr k' C'] eqn:H_t1.
      * destruct (IHt1
                    (fun v1 => decompose_term_cC t2 (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
                    (CF_left opr t2 :: C)) as [H1_Val_cC H1_Dec_cC].
        Check (H1_Val_cC v1 H_t1).
        rewrite -> (H1_Val_cC v1 H_t1).
        destruct (IHt2
                    (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C)
                    (CF_right v1 opr :: C)) as [H2_Val_cC H2_Dec_cC].
        case (decompose_term_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) as [v2 | pr k' C'] eqn:H_t2.
        ** discriminate H_Val_cC.
        ** discriminate H_Val_cC.
      * destruct (IHt1
                    (fun v1 => decompose_term_cC t2 (fun v2 => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
                    (CF_left opr t2 :: C)) as [H1_Val_cC H1_Dec_cC].
        discriminate H_Val_cC.
    + intros pr k' C' H_Dec_cC.
      rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_Dec_cC.
      rewrite -> fold_unfold_decompose_term_cC_Opr.
      destruct (decompose_term_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C)) as [v1 | pr' k'' C''] eqn:H_t1.
      * destruct (IHt1
                    (fun v0 => decompose_term_cC t2 (fun v2 => Dec_cC (PR_Opr v0 opr v2) k C) (CF_right v0 opr :: C))
                    (CF_left opr t2 :: C)) as [H1_Val_cC H1_Dec_cC].
        Check (H1_Val_cC v1 H_t1).
        rewrite -> (H1_Val_cC v1 H_t1).
        case (decompose_term_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) as [v2 | pr' k'' C''] eqn:H_t2.
        ** injection H_Dec_cC as H_pr H_k' H_C'.
           rewrite <- H_pr.
           rewrite <- H_k'.
           rewrite <- H_C'.
           destruct (IHt2
                       (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                       (CF_right v1 opr :: C)) as [H2_Val_cC H2_Dec_cC].
           Check (H2_Val_cC v2 H_t2).
           rewrite -> (H2_Val_cC v2 H_t2).
           reflexivity.
        ** injection H_Dec_cC as H_pr H_k' H_C'.
           rewrite <- H_pr.
           rewrite <- H_k'.
           rewrite <- H_C'.
           destruct (IHt2
                       (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                       (CF_right v1 opr :: C)) as [H2_Val_cC H2_Dec_cC].
           Check (H2_Dec_cC pr' k'' C'' H_t2).
           rewrite -> (H2_Dec_cC pr' k'' C'' H_t2).
           reflexivity.
     * destruct (IHt1
                    (fun v0 => decompose_term_cC t2 (fun v2 => Dec_cC (PR_Opr v0 opr v2) k C) (CF_right v0 opr :: C))
                    (CF_left opr t2 :: C)) as [H1_Val_cC H1_Dec_cC].
       injection H_Dec_cC as H_pr H_k' H_C'.
       rewrite <- H_pr.
       rewrite <- H_k'.
       rewrite <- H_C'.
       Check (H1_Dec_cC pr' k'' C'' H_t1).
       rewrite -> (H1_Dec_cC pr' k'' C'' H_t1).
       reflexivity.
Qed.

Definition decompose_cC_d (t : term) : value_or_decomposition_cC :=
  decompose_term_cC_d t (fun v => Val_cC v) nil.

Proposition decompose_cC_d_and_decompose_cC_are_equivalent :
  forall t : term,
    decompose_cC_d t = decompose_cC t.
Proof.
  intro t.
  unfold decompose_cC_d, decompose_cC.
  destruct (decompose_term_cC_d_and_decompose_term_cC_are_equivalent_aux t (fun v => Val_cC v) nil) as [H_Val_cC H_Dec_cC].
  case (decompose_term_cC_d t (fun v : value => Val_cC v) nil) as [v | pr k C] eqn:H_d.
  - rewrite -> (H_Val_cC v (eq_refl (Val_cC v))).
    reflexivity.
  - rewrite -> (H_Dec_cC pr k C (eq_refl (Dec_cC pr k C))).
    reflexivity.
Qed.

Lemma decompose_term_cC_d_preserves_corr :
  forall (t : term)
         (k : value -> value_or_decomposition_cC)
         (C : context),
    corr k C ->
    forall (pr : potential_redex)
           (k' : value -> value_or_decomposition_cC)
           (C' : context),
      decompose_term_cC_d t k C = Dec_cC pr k' C' ->
      corr k' C'.
Proof.
  intros t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros k C R_k_C pr k' C' H_Dec_cC.
  - rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_Dec_cC.
    discriminate H_Dec_cC.
  - rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_Dec_cC.
    case (decompose_term_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C)) as [v1 | pr' k'' C''] eqn:H_t1.
    + case (decompose_term_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) as [v2 | pr'' k''' C'''] eqn:H_t2.
      * injection H_Dec_cC as eq_pr eq_k' eq_C'.
        rewrite <- eq_k'.
        rewrite <- eq_C'.
        exact R_k_C.
      * injection H_Dec_cC as eq_pr eq_k' eq_C'.
        rewrite <- eq_k'.
        rewrite <- eq_C'.
        Check (IHt2
                 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                 (CF_right v1 opr :: C)
                 (corr_right v1 opr k C R_k_C)
                 pr''
                 k'''
                 C'''
                 H_t2).
        exact (IHt2
                 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                 (CF_right v1 opr :: C)
                 (corr_right v1 opr k C R_k_C)
                 pr''
                 k'''
                 C'''
                 H_t2).
    + injection H_Dec_cC as eq_pr eq_k' eq_C'.
      rewrite <- eq_k'.
      rewrite <- eq_C'.
      Check (IHt1
               (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
               (CF_left opr t2 :: C)
               (corr_left opr t2 k C R_k_C)
               pr'
               k''
               C''
               H_t1).
      exact (IHt1
               (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
               (CF_left opr t2 :: C)
               (corr_left opr t2 k C R_k_C)
               pr'
               k''
               C''
               H_t1).
Qed.

Proposition decompose_cC_d_yields_corr :
  forall (t : term) (pr : potential_redex) (k : value -> value_or_decomposition_cC) (C : context),
    decompose_cC_d t = Dec_cC pr k C ->
    corr k C.
Proof.
  unfold decompose_cC_d.
  intros t pr k C H_Dec_cC.
  Check (decompose_term_cC_d_preserves_corr t (fun v => Val_cC v) nil corr_mt pr k C H_Dec_cC).
  exact (decompose_term_cC_d_preserves_corr t (fun v => Val_cC v) nil corr_mt pr k C H_Dec_cC).
Qed.

(* Punchline (and end of the detour): *)

(* {DECOMPOSE_KC_YIELDS_CORR} *)
Proposition decompose_cC_yields_corr :
  forall (t : term)
         (pr : potential_redex) (k : value -> value_or_decomposition_cC) (C : context),
    decompose_cC t = Dec_cC pr k C ->
    corr k C.
(* {END} *)
Proof.
  intros t pr k C H_Dec_cC. 
  rewrite <- (decompose_cC_d_and_decompose_cC_are_equivalent t) in H_Dec_cC.
  exact (decompose_cC_d_yields_corr t pr k C H_Dec_cC).
Qed.

(* ***** *)

(* {REFOCUSING_AUX} *)
Lemma refocusing_aux :
  forall (t_given : term)
         (pr : potential_redex)
         (k_rf : value -> value_or_decomposition_cC)
         (C_oi C_io : context),
    decompose_cC t_given = Dec_cC pr k_rf (rev C_oi ++ C_io) ->
    forall (t : term)
           (k_rb : value -> value_or_decomposition_cC),
      corr k_rb C_io ->
      decompose_term_cC (recompose_oi C_oi t) k_rb              C_io =
      decompose_term_cC                    t  k_rf (rev C_oi ++ C_io).
(* {END} *)
Proof.
  intros t_given pr k_rf C_oi C_io H_Dec_cC t k_rb R_k_rb.
  revert C_io H_Dec_cC k_rb R_k_rb.
  induction C_oi as [ | [opr t2 | [n1] opr] C_oi' IHC_oi']; intros C_io H_Dec_cC k_rb R_k_rb.
  - rewrite -> fold_unfold_recompose_oi_nil.
    rewrite -> fold_unfold_rev_nil.
    rewrite -> fold_unfold_rev_nil in H_Dec_cC.
    rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_app_nil in H_Dec_cC.
    Check (decompose_cC_yields_corr t_given pr k_rf C_io H_Dec_cC).
    Check (corr_is_right_injective k_rb k_rf C_io R_k_rb (decompose_cC_yields_corr t_given pr k_rf C_io H_Dec_cC)).
    rewrite -> (corr_is_right_injective k_rb k_rf C_io R_k_rb (decompose_cC_yields_corr t_given pr k_rf C_io H_Dec_cC)).
    reflexivity.
  - rewrite -> fold_unfold_recompose_oi_cons.
    rewrite -> fold_unfold_decompose_term_cC_Opr.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_cons in H_Dec_cC.
    rewrite <- List.app_assoc.
    rewrite <- List.app_assoc in H_Dec_cC.
    rewrite -> fold_unfold_app_cons.
    rewrite -> fold_unfold_app_cons in H_Dec_cC.
    rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_app_nil in H_Dec_cC.
    Check (IHC_oi'
             (CF_left opr t2 :: C_io)
             H_Dec_cC
             (fun v1 => decompose_term_cC t2 (fun v2 => Dec_cC (PR_Opr v1 opr v2) k_rb C_io) (CF_right v1 opr :: C_io))
             (corr_left opr t2 k_rb C_io R_k_rb)).
    exact (IHC_oi'
             (CF_left opr t2 :: C_io)
             H_Dec_cC
             (fun v1 => decompose_term_cC t2 (fun v2 => Dec_cC (PR_Opr v1 opr v2) k_rb C_io) (CF_right v1 opr :: C_io))
             (corr_left opr t2 k_rb C_io R_k_rb)).
  - rewrite -> fold_unfold_recompose_oi_cons.
    rewrite -> fold_unfold_decompose_term_cC_Opr.
    rewrite -> fold_unfold_rev_cons.
    rewrite -> fold_unfold_rev_cons in H_Dec_cC.
    rewrite <- List.app_assoc.
    rewrite <- List.app_assoc in H_Dec_cC.
    rewrite -> fold_unfold_app_cons.
    rewrite -> fold_unfold_app_cons in H_Dec_cC.
    rewrite -> fold_unfold_app_nil.
    rewrite -> fold_unfold_app_nil in H_Dec_cC.
    unfold term_of_value.
    rewrite -> fold_unfold_decompose_term_cC_Lit.
    Check (IHC_oi'
             (CF_right (Nat n1) opr :: C_io)
             H_Dec_cC
             (fun v2 => Dec_cC (PR_Opr (Nat n1) opr v2) k_rb C_io)
             (corr_right (Nat n1) opr k_rb C_io R_k_rb)).
    exact (IHC_oi'
             (CF_right (Nat n1) opr :: C_io)
             H_Dec_cC
             (fun v2 => Dec_cC (PR_Opr (Nat n1) opr v2) k_rb C_io)
             (corr_right (Nat n1) opr k_rb C_io R_k_rb)).
Qed.

(* {REFOCUSING} *)
Theorem refocusing :
  forall (t_given : term)
         (pr : potential_redex)
         (k : value -> value_or_decomposition_cC)
         (C : context),
    decompose_cC t_given = Dec_cC pr k C ->
    forall t : term,
      decompose_cC (recompose_io C t) = decompose_term_cC t k C.
(* {END} *)
Proof.
  intros t_given pr k C H_Dec_cC t.
  unfold decompose_cC.
  rewrite -> about_recomposing_io_and_recomposing_oi.
  Check (refocusing_aux t_given pr k (rev C) nil).
  rewrite <- (List.app_nil_r C) at 2.
  rewrite <- (List.app_nil_r C) in H_Dec_cC.
  rewrite <- (rev_involutive C) at 2.
  rewrite <- (rev_involutive C) in H_Dec_cC.
  Check (refocusing_aux t_given pr k (rev C) nil H_Dec_cC).
  Check (refocusing_aux t_given pr k (rev C) nil H_Dec_cC t (fun v => Val_cC v) corr_mt).
  exact (refocusing_aux t_given pr k (rev C) nil H_Dec_cC t (fun v => Val_cC v) corr_mt).
Qed.

(*
(* {REFOCUSING_WITH_A_STRIPPED_PROOF} *)
Theorem refocusing :
  forall (t_given : term)
         (pr : potential_redex)
         (k : value -> value_or_decomposition_cC)
         (C : context),
    decompose_cC t_given = Dec_cC pr k C ->
    forall t : term,
      decompose_cC (recompose_io C t) = decompose_term_cC t k C.
Proof.
  intros t_given pr k C H_Dec_cC t.
  ...
  exact (refocusing_aux t_given pr k (rev C) nil H_Dec_cC t (fun v => Val_cC v) corr_mt).
Qed.
(* {END} *)
*)

(* {ITERATE_KC_RB_AND_ITERATE_KC_RF_ARE_EQUIVALENT} *)
Proposition iterate_cC_rb_and_iterate_cC_rf_are_equivalent :
  forall (g : nat) (t : term) (vod : value_or_decomposition_cC),
    decompose_cC t = vod ->
    iterate_cC_rb g vod = iterate_cC_rf g vod.
(* {END} *)
Proof.
  intro g.
  induction g as [ | g']; intros t vod H_Dec_cC.
  - rewrite -> fold_unfold_iterate_cC_rb_O.
    rewrite -> fold_unfold_iterate_cC_rf_O.
    reflexivity.
  - rewrite -> fold_unfold_iterate_cC_rb_S.
    rewrite -> fold_unfold_iterate_cC_rf_S.
    case vod as [v | pr k C].
    + reflexivity.
    + case (contract pr) as [t' | s] eqn:H_pr.
      * Check (refocusing t pr k C H_Dec_cC t').
        rewrite <- (refocusing t pr k C H_Dec_cC t').
        Check (IHg' (recompose_io C t') (decompose_cC (recompose_io C t')) (eq_refl (decompose_cC (recompose_io C t')))).
        exact (IHg' (recompose_io C t') (decompose_cC (recompose_io C t')) (eq_refl (decompose_cC (recompose_io C t')))).
      * reflexivity.
Qed.

(* {NORMALIZE_D_AND_NORMALIZE_KC_RF_ARE_EQUIVALENT} *)
Proposition normalize_d_and_normalize_cC_rf_are_equivalent :
  forall (g : nat) (t : term),
    normalize_d g t = normalize_cC_rf g t.
(* {END} *)
Proof.
  unfold normalize_cC_rf.
  intro g.
  induction g as [ | g']; intro t.
  - rewrite -> fold_unfold_normalize_d_O.
    rewrite -> fold_unfold_iterate_cC_rf_O.
    reflexivity.
  - rewrite -> fold_unfold_normalize_d_S.
    rewrite -> fold_unfold_iterate_cC_rf_S.
    destruct (about_reduce_d_and_decompose_term_cC t) as [H_Value [H_Term H_Stuck]].
    case (reduce_d t) as [v | t' | s].
    + unfold decompose_cC.
      rewrite -> (H_Value v (eq_refl (Value v)) (fun v => Val_cC v) nil).
      reflexivity.
    + unfold decompose_cC.
      destruct (H_Term t' (eq_refl (Term t')) (fun v => Val_cC v) nil) as [pr [k' [C' [c [H_Dec_cC [H_pr H_c_t']]]]]].
      rewrite -> H_Dec_cC.
      rewrite -> H_pr.
      rewrite -> fold_unfold_recompose_io_nil in H_c_t'.
      Check (refocusing t pr k' C' H_Dec_cC c).
      fold (decompose_cC t) in H_Dec_cC.
      assert (H_tmp := refocusing t pr k' C' H_Dec_cC c).
      rewrite -> H_c_t' in H_tmp.
      rewrite <- H_tmp.
      exact (IHg' t').
    + unfold decompose_cC.
      destruct (H_Stuck s (eq_refl (Stuck s)) (fun v => Val_cC v) nil) as [n1 [n2 [C' [k' [H_Dec_cC [H_pr H_s]]]]]].
      rewrite -> H_Dec_cC.
      rewrite -> H_pr.
      reflexivity.
Qed.

(* ********** *)

Lemma about_decomposing_literals_cC_d :
  forall (t : term)
         (k : value -> value_or_decomposition_cC)
         (C : context)
         (v : value),
    decompose_term_cC_d t k C = Val_cC v ->
    term_of_value v = t.
Proof.
  intros [n' | t1 opr t2] k C [n] H_Val_cC.
  - rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_Val_cC.
    injection H_Val_cC as eq_n'_n.
    rewrite -> eq_n'_n.
    unfold term_of_value.
    reflexivity.
  - rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_Val_cC.
    case (decompose_term_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C)) as [v1 | pr1 k1 C1] eqn:H_t1.
    + case (decompose_term_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) as [v2 | pr2 k2 C2] eqn:H_t2.
      * discriminate H_Val_cC.
      * discriminate H_Val_cC.
    + discriminate H_Val_cC.
Qed.

Lemma there_and_back_cC_aux :
  forall (t_given t : term)
         (C : context),
    recompose_io C t = t_given ->
    forall k : value -> value_or_decomposition_cC,
      corr k C ->
      forall (pr : potential_redex)
             (k' : value -> value_or_decomposition_cC)
             (C' : context),
        decompose_term_cC_d t k C = Dec_cC pr k' C' ->
        recompose_io C' (term_of_potential_redex pr) = t_given.
Proof.
  intros t_given t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros C H_C k R_k_C pr k' C' H_Dec_cC.
  - rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_Dec_cC.
    discriminate H_Dec_cC.
  - rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_Dec_cC.
    destruct (decompose_term_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C)) as [v1 | pr1 C1 k1] eqn:H_t1.
    + destruct (decompose_term_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) as [v2 | pr2 C2 k2] eqn:H_t2.
      * injection H_Dec_cC as eq_pr eq_k' eq_C'.
        rewrite <- eq_pr.
        unfold term_of_potential_redex.
        rewrite <- eq_C'.
        Check (about_decomposing_literals_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C) v1 H_t1).
        rewrite -> (about_decomposing_literals_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C) v1 H_t1).
        rewrite -> (about_decomposing_literals_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C) v2 H_t2).
        exact H_C.
      * injection H_Dec_cC as eq_pr2_pr eq_k2_k' eq_C2_C'.
        rewrite -> eq_pr2_pr in H_t2.
        rewrite -> eq_k2_k' in H_t2.
        rewrite -> eq_C2_C' in H_t2.
        Check (IHt2
                 (CF_right v1 opr :: C)).
        assert (wanted :
                 recompose_io (CF_right v1 opr :: C) t2 = t_given).
        { rewrite -> fold_unfold_recompose_io_cons.
          rewrite -> (about_decomposing_literals_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C)) (CF_left opr t2 :: C) v1 H_t1).
          exact H_C. }
        Check (IHt2
                 (CF_right v1 opr :: C)
                 wanted).
        Check (IHt2
                 (CF_right v1 opr :: C)
                 wanted
                 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                 (corr_right v1 opr k C R_k_C)
                 pr
                 k'
                 C'
                 H_t2).
        exact (IHt2
                 (CF_right v1 opr :: C)
                 wanted
                 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C)
                 (corr_right v1 opr k C R_k_C)
                 pr
                 k'
                 C'
                 H_t2).
    + injection H_Dec_cC as eq_pr1_pr eq_k1_k' eq_C1_C'.
      rewrite -> eq_pr1_pr in H_t1.
      rewrite -> eq_k1_k' in H_t1.
      rewrite -> eq_C1_C' in H_t1.
      Check (IHt1
               (CF_left opr t2 :: C)).
      Check (IHt1
               (CF_left opr t2 :: C)
               H_C).
      Check (IHt1
               (CF_left opr t2 :: C)
               H_C
               (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))).
      Check (IHt1
               (CF_left opr t2 :: C)
               H_C
               (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
               (corr_left opr t2 k C R_k_C)).
      Check (IHt1
               (CF_left opr t2 :: C)
               H_C
               (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
               (corr_left opr t2 k C R_k_C)
               pr
               k'
               C'
               H_t1).
      exact (IHt1
               (CF_left opr t2 :: C)
               H_C
               (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k C) (CF_right v1 opr :: C))
               (corr_left opr t2 k C R_k_C)
               pr
               k'
               C'
               H_t1).
Qed.

(* {THERE_AND_BACK_KC} *)
Proposition there_and_back_cC :
  forall (t : term)
         (pr : potential_redex) (k : value -> value_or_decomposition_cC) (C : context),
    decompose_cC t = Dec_cC pr k C ->
    recompose_io C (term_of_potential_redex pr) = t.
(* {END} *)
Proof.
  intros t pr k C H_Dec_cC.
  rewrite <- (decompose_cC_d_and_decompose_cC_are_equivalent t) in H_Dec_cC.
  unfold decompose_cC_d in H_Dec_cC.
  Check (there_and_back_cC_aux t t nil (fold_unfold_recompose_io_nil t) (fun v : value => Val_cC v) corr_mt pr k C H_Dec_cC).
  exact (there_and_back_cC_aux t t nil (fold_unfold_recompose_io_nil t) (fun v : value => Val_cC v) corr_mt pr k C H_Dec_cC).
Qed.

(* ********** *)

Fixpoint decompose_term_cc_d (t : term) (kd : value -> value_or_decomposition_cc) (kr : term -> term) : value_or_decomposition_cc :=
  match t with
    Lit n =>
      Val_cc (Nat n)
  | Opr t1 opr t2 =>
      match decompose_term_cc_d
              t1
              (fun v1 =>
                 decompose_term_cc
                   t2
                   (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                   (fun t2' => kr (Opr (term_of_value v1) opr t2')))
              (fun t1' => kr (Opr t1' opr t2)) with
        Val_cc v1 =>
          match decompose_term_cc_d
                  t2
                  (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                  (fun t2' => kr (Opr (term_of_value v1) opr t2')) with
            Val_cc v2 =>
              Dec_cc (PR_Opr v1 opr v2) kd kr
          | Dec_cc pr kd' kr' =>
              Dec_cc pr kd' kr'
          end
      | Dec_cc pr kd' kr' =>
          Dec_cc pr kd' kr'
      end
  end.

Lemma fold_unfold_decompose_term_cc_d_Lit :
  forall (n : nat)
         (kd : value -> value_or_decomposition_cc)
         (kr : term -> term),
    decompose_term_cc_d (Lit n) kd kr =
      Val_cc (Nat n).
Proof.
  fold_unfold_tactic decompose_term_cc_d.
Qed.

Lemma fold_unfold_decompose_term_cc_d_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term)
         (kd : value -> value_or_decomposition_cc)
         (kr : term -> term),
    decompose_term_cc_d (Opr t1 opr t2) kd kr =
      match decompose_term_cc_d
              t1
              (fun v1 =>
                 decompose_term_cc
                   t2
                   (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                   (fun t2' => kr (Opr (term_of_value v1) opr t2')))
              (fun t1' => kr (Opr t1' opr t2)) with
        Val_cc v1 =>
          match decompose_term_cc_d
                  t2
                  (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                  (fun t2' => kr (Opr (term_of_value v1) opr t2')) with
            Val_cc v2 =>
              Dec_cc (PR_Opr v1 opr v2) kd kr
          | Dec_cc pr kd' kr' =>
              Dec_cc pr kd' kr'
          end
      | Dec_cc pr kd' kr' =>
          Dec_cc pr kd' kr'
      end.
Proof.
  fold_unfold_tactic decompose_term_cc_d.
Qed.

Lemma decompose_term_cc_d_and_decompose_term_cc_are_equivalent_aux :
  forall (t : term)
         (kd : value -> value_or_decomposition_cc)
         (kr : term -> term),
    (forall v : value,
        decompose_term_cc_d t kd kr = Val_cc v ->
        decompose_term_cc   t kd kr = kd v)
    /\
    (forall (pr : potential_redex)
            (kd' : value -> value_or_decomposition_cc)
            (kr' : term -> term),
        decompose_term_cc_d t kd kr = Dec_cc pr kd' kr' ->
        decompose_term_cc   t kd kr = Dec_cc pr kd' kr').
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros kd kr.
  - split.
    + intros v H_Val_cc.
      rewrite -> fold_unfold_decompose_term_cc_d_Lit in H_Val_cc.
      injection H_Val_cc as H_v.
      rewrite <- H_v.
      rewrite -> fold_unfold_decompose_term_cc_Lit.
      reflexivity.
    + intros pr kr' kd' H_Dec_cc.
      rewrite -> fold_unfold_decompose_term_cc_d_Lit in H_Dec_cc.
      discriminate H_Dec_cc.
  - split.
    + intros v H_Val_cc.
      rewrite -> fold_unfold_decompose_term_cc_d_Opr in H_Val_cc.
      rewrite -> fold_unfold_decompose_term_cc_Opr.
      case (decompose_term_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2))) as [v1 | pr kd' kr'] eqn:H_t1.
      * destruct (IHt1
                    (fun v1 => decompose_term_cc t2 (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
                    (fun t1' : term => kr (Opr t1' opr t2))) as [H1_Val_cc H1_Dec_cc].
        Check (H1_Val_cc v1 H_t1).
        rewrite -> (H1_Val_cc v1 H_t1).
        destruct (IHt2
                    (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr)
                    (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [H2_Val_cc H2_Dec_cc].
        case (decompose_term_cc_d t2 (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [v2 | pr k' C'] eqn:H_t2.
        ** discriminate H_Val_cc.
        ** discriminate H_Val_cc.
      * destruct (IHt1
                    (fun v1 => decompose_term_cc t2 (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
                    (fun t1' : term => kr (Opr t1' opr t2))) as [H1_Val_cc H1_Dec_cc].
        discriminate H_Val_cc.
    + intros pr kd' kr' H_Dec_cc.
      rewrite -> fold_unfold_decompose_term_cc_d_Opr in H_Dec_cc.
      rewrite -> fold_unfold_decompose_term_cc_Opr.
      destruct (decompose_term_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2))) as [v1 | pr' kd'' kr''] eqn:H_t1.
      * destruct (IHt1
                    (fun v0 => decompose_term_cc t2 (fun v2 => Dec_cc (PR_Opr v0 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v0) opr t2')))
                    (fun t1' : term => kr (Opr t1' opr t2))) as [H1_Val_cc H1_Dec_cc].
        Check (H1_Val_cc v1 H_t1).
        rewrite -> (H1_Val_cc v1 H_t1).
        case (decompose_term_cc_d t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [v2 | pr' kd'' kr''] eqn:H_t2.
        ** injection H_Dec_cc as H_pr H_kd' H_kr'.
           rewrite <- H_pr.
           rewrite <- H_kd'.
           rewrite <- H_kr'.
           destruct (IHt2
                       (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr)
                       (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [H2_Val_cc H2_Dec_cc].
           Check (H2_Val_cc v2 H_t2).
           rewrite -> (H2_Val_cc v2 H_t2).
           reflexivity.
        ** injection H_Dec_cc as H_pr H_kd' H_kr'.
           rewrite <- H_pr.
           rewrite <- H_kd'.
           rewrite <- H_kr'.
           destruct (IHt2
                       (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr)
                       (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [H2_Val_cc H2_Dec_cc].
           Check (H2_Dec_cc pr' kd'' kr'' H_t2).
           rewrite -> (H2_Dec_cc pr' kd'' kr'' H_t2).
           reflexivity.
     * destruct (IHt1
                    (fun v1 => decompose_term_cc t2 (fun v2 => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
                    (fun t1' : term => kr (Opr t1' opr t2))) as [H1_Val_cc H1_Dec_cc].
       injection H_Dec_cc as H_pr H_kd' H_kr'.
       rewrite <- H_pr.
       rewrite <- H_kd'.
       rewrite <- H_kr'.
       Check (H1_Dec_cc pr' kd'' kr'' H_t1).
       rewrite -> (H1_Dec_cc pr' kd'' kr'' H_t1).
       reflexivity.
Qed.

Definition decompose_cc_d (t : term) : value_or_decomposition_cc :=
  decompose_term_cc_d t (fun v => Val_cc v) (fun t' => t').

Proposition decompose_cc_d_and_decompose_cc_are_equivalent :
  forall t : term,
    decompose_cc_d t = decompose_cc t.
Proof.
  intro t.
  unfold decompose_cc_d, decompose_cc.
  destruct (decompose_term_cc_d_and_decompose_term_cc_are_equivalent_aux t (fun v => Val_cc v) (fun t' => t')) as [H_Val_cc H_Dec_cc].
  case (decompose_term_cc_d t (fun v : value => Val_cc v) (fun t' => t')) as [v | pr kd kr] eqn:H_d.
  - rewrite -> (H_Val_cc v (eq_refl (Val_cc v))).
    reflexivity.
  - rewrite -> (H_Dec_cc pr kd kr (eq_refl (Dec_cc pr kd kr))).
    reflexivity.
Qed.

Lemma about_decomposing_literals_cc_d :
  forall (t : term)
         (kd : value -> value_or_decomposition_cc)
         (kr : term -> term)
         (v : value),
    decompose_term_cc_d t kd kr = Val_cc v ->
    term_of_value v = t.
Proof.
  intros [n' | t1 opr t2] kd kr [n] H_Val_cc.
  - rewrite -> fold_unfold_decompose_term_cc_d_Lit in H_Val_cc.
    injection H_Val_cc as eq_n'_n.
    rewrite -> eq_n'_n.
    unfold term_of_value.
    reflexivity.
  - rewrite -> fold_unfold_decompose_term_cc_d_Opr in H_Val_cc.
    case (decompose_term_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2))) as [v1 | pr1 kd1 kr1] eqn:H_t1.
    + case (decompose_term_cc_d t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [v2 | pr2 kd2 kr2] eqn:H_t2.
      * discriminate H_Val_cc.
      * discriminate H_Val_cc.
    + discriminate H_Val_cc.
Qed.

Lemma there_and_back_cc_aux :
  forall (t_given t : term)
         (kr : term -> term),
    kr t = t_given ->
    forall kd : value -> value_or_decomposition_cc,
      forall (pr : potential_redex)
             (kd' : value -> value_or_decomposition_cc)
             (kr' : term -> term),
        decompose_term_cc_d t kd kr = Dec_cc pr kd' kr' ->
        kr' (term_of_potential_redex pr) = t_given.
Proof.
  intros t_given t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros kr H_kr kd pr kd' kr' H_Dec_cc.
  - rewrite -> fold_unfold_decompose_term_cc_d_Lit in H_Dec_cc.
    discriminate H_Dec_cc.
  - rewrite -> fold_unfold_decompose_term_cc_d_Opr in H_Dec_cc.
    destruct (decompose_term_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2))) as [v1 | pr1 kd1 kr1] eqn:H_t1.
    + destruct (decompose_term_cc_d t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) as [v2 | pr2 kd2 kr2] eqn:H_t2.
      * injection H_Dec_cc as eq_pr eq_kd' eq_kr'.
        rewrite <- eq_pr.
        unfold term_of_potential_redex.
        rewrite <- eq_kr'.
        Check (about_decomposing_literals_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2)) v1 H_t1).
        rewrite -> (about_decomposing_literals_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2)) v1 H_t1).
        rewrite -> (about_decomposing_literals_cc_d t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')) v2 H_t2).
        exact H_kr.
      * injection H_Dec_cc as eq_pr2_pr eq_kd2_kd' eq_kr2_kr'.
        rewrite -> eq_pr2_pr in H_t2.
        rewrite -> eq_kd2_kd' in H_t2.
        rewrite -> eq_kr2_kr' in H_t2.
        Check (IHt2
                 (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))).
        assert (wanted :
                 kr (Opr (term_of_value v1) opr t2) = t_given).
        { rewrite -> (about_decomposing_literals_cc_d t1 (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))) (fun t1' : term => kr (Opr t1' opr t2)) v1 H_t1).
          exact H_kr. }
        Check (IHt2
                 (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))
                 wanted).
        Check (IHt2
                 (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))
                 wanted
                 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr)
                 pr
                 kd'
                 kr'
                 H_t2).
        exact (IHt2
                 (fun t2' : term => kr (Opr (term_of_value v1) opr t2'))
                 wanted
                 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr)
                 pr
                 kd'
                 kr'
                 H_t2).
    + injection H_Dec_cc as eq_pr1_pr eq_kd1_kd' eq_kr1_kr'.
      rewrite -> eq_pr1_pr in H_t1.
      rewrite -> eq_kd1_kd' in H_t1.
      rewrite -> eq_kr1_kr' in H_t1.
      Check (IHt1
               (fun t1' : term => kr (Opr t1' opr t2))).
      Check (IHt1
               (fun t1' : term => kr (Opr t1' opr t2))
               H_kr).
      Check (IHt1
               (fun t1' : term => kr (Opr t1' opr t2))
               H_kr
               (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))).
      Check (IHt1
               (fun t1' : term => kr (Opr t1' opr t2))
               H_kr
               (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
               pr
               kd'
               kr'
               H_t1).
      exact (IHt1
               (fun t1' : term => kr (Opr t1' opr t2))
               H_kr
               (fun v1 : value => decompose_term_cc t2 (fun v2 : value => Dec_cc (PR_Opr v1 opr v2) kd kr) (fun t2' : term => kr (Opr (term_of_value v1) opr t2')))
               pr
               kd'
               kr'
               H_t1).
Qed.

(* {THERE_AND_BACK_KK} *)
Proposition there_and_back_cc :
  forall (t : term)
         (pr : potential_redex) (kd : value -> value_or_decomposition_cc) (kr : term -> term),
    decompose_cc t = Dec_cc pr kd kr ->
    kr (term_of_potential_redex pr) = t.
(* {END} *)
Proof.
  intros t pr kd kr H_Dec_cc.
  rewrite <- (decompose_cc_d_and_decompose_cc_are_equivalent t) in H_Dec_cc.
  unfold decompose_cc_d in H_Dec_cc.
  Check (there_and_back_cc_aux t t (fun t' => t') (eq_refl t) (fun v : value => Val_cc v) pr kd kr H_Dec_cc).
  exact (there_and_back_cc_aux t t (fun t' => t') (eq_refl t) (fun v : value => Val_cc v) pr kd kr H_Dec_cc).
Qed.

(* ********** *)

(* A variation on reduce_d: *)

Fixpoint reduce_d' (t : term) : value_or_term_or_stuck :=
  match t with
    Lit n         => Value (Nat n)
  | Opr t1 opr t2 => match reduce_d' t1 with
                       Value v1 =>
                         match reduce_d' t2 with
                           Value v2 =>
                             match contract (PR_Opr v1 opr v2) with
                               Contractum c => Term c
                             | Error      s => Stuck s
                             end
                         | Term t2' =>
                             Term (Opr t1 opr t2') (* <-- the variation: "t1" instead of "term_of_value v1"*)
                         | Stuck s =>
                             Stuck s
                         end
                     | Term t1' =>
                         Term (Opr t1' opr t2)
                     | Stuck s =>
                         Stuck s
                     end
  end.
(* {END} *)

Lemma fold_unfold_reduce_d'_Lit :
  forall n : nat,
    reduce_d' (Lit n) =
      Value (Nat n).
Proof.
  fold_unfold_tactic reduce_d'.
Qed.

Lemma fold_unfold_reduce_d'_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term),
    reduce_d' (Opr t1 opr t2) =
      match reduce_d' t1 with
        Value v1 =>
          match reduce_d' t2 with
            Value v2 =>
              match contract (PR_Opr v1 opr v2) with
                Contractum c =>
                  Term c
              | Error s =>
                  Stuck s
              end
          | Term t2' =>
              Term (Opr t1 opr t2')
          | Stuck s =>
              Stuck s
          end
      | Term t1' =>
          Term (Opr t1' opr t2)
      | Stuck s =>
          Stuck s
      end.
Proof.
  fold_unfold_tactic reduce_d'.
Qed.

Lemma about_reducing_literals_d :
  forall (t : term)
         (v : value),
    reduce_d t = Value v ->
    term_of_value v = t.
Proof.
  intros [n | t1 opr t2] v H_v.
  - rewrite -> fold_unfold_reduce_d_Lit in H_v.
    injection H_v as H_v.
    rewrite <- H_v.
    unfold term_of_value.
    reflexivity.
  - rewrite -> fold_unfold_reduce_d_Opr in H_v.
    case (reduce_d t1) as [v1 | t1' | s1] eqn:H_t1.
    + case (reduce_d t2) as [v2 | t2' | s2] eqn:H_t2.
      * case (contract (PR_Opr v1 opr v2)) as [ | ] eqn:H_pr.
        ** discriminate H_v.
        ** discriminate H_v.
      * discriminate H_v.
      * discriminate H_v.
    + discriminate H_v.
    + discriminate H_v.
Qed.

Proposition reduce_d_and_reduce_d'_are_equivalent :
  forall t : term,
    reduce_d t = reduce_d' t.
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2].
  - rewrite -> fold_unfold_reduce_d_Lit.
    rewrite -> fold_unfold_reduce_d'_Lit.
    reflexivity.
  - rewrite -> fold_unfold_reduce_d_Opr.
    rewrite -> fold_unfold_reduce_d'_Opr.
    rewrite <- IHt1.
    rewrite <- IHt2.
    case (reduce_d t1) as [v1 | t1' | s1] eqn:H_t1.
    + rewrite -> (about_reducing_literals_d t1 v1 H_t1).
      reflexivity.
    + reflexivity.
    + reflexivity.
Qed.

(* ********** *)

(* Construction of the outside-in context of a potential redex: *)

Inductive value_or_potential_redex_and_outside_in_context : Type :=
  Val_alt : value -> value_or_potential_redex_and_outside_in_context
| Dec_alt : potential_redex -> context -> value_or_potential_redex_and_outside_in_context.

Fixpoint decompose_alt (t : term) : value_or_potential_redex_and_outside_in_context :=
  match t with
    Lit n         => Val_alt (Nat n)
  | Opr t1 opr t2 => match decompose_alt t1 with
                       Val_alt v1 =>
                         match decompose_alt t2 with
                           Val_alt v2 =>
                             Dec_alt (PR_Opr v1 opr v2) nil
                         | Dec_alt pr C_oi =>
                             Dec_alt pr (CF_right v1 opr :: C_oi)
                         end
                     | Dec_alt pr C_oi =>
                         Dec_alt pr (CF_left opr t2 :: C_oi)
                     end
  end.

Lemma fold_unfold_decompose_alt_Lit :
  forall n : nat,
    decompose_alt (Lit n) =
      Val_alt (Nat n).
Proof.
  fold_unfold_tactic decompose_alt.
Qed.

Lemma fold_unfold_decompose_alt_Opr :
  forall (t1 : term)
         (opr : operator)
         (t2 : term),
    decompose_alt (Opr t1 opr t2) =
      match decompose_alt t1 with
        Val_alt v1 =>
          match decompose_alt t2 with
            Val_alt v2 =>
              Dec_alt (PR_Opr v1 opr v2) nil
          | Dec_alt pr C_oi =>
              Dec_alt pr (CF_right v1 opr :: C_oi)
          end
      | Dec_alt pr C_oi =>
          Dec_alt pr (CF_left opr t2 :: C_oi)
      end.
Proof.
  fold_unfold_tactic decompose_alt.
Qed.

Lemma about_decomposing_literals_alt :
  forall (t : term)
         (v : value),
    decompose_alt t = Val_alt v ->
    term_of_value v = t.
Proof.
  intros [n' | t1 opr t2] [n] H_Val_alt.
  - rewrite -> fold_unfold_decompose_alt_Lit in H_Val_alt.
    injection H_Val_alt as eq_n'_n.
    rewrite -> eq_n'_n.
    unfold term_of_value.
    reflexivity.
  - rewrite -> fold_unfold_decompose_alt_Opr in H_Val_alt.
    case (decompose_alt t1) as [v1 | pr1 C1] eqn:H_t1.
    + case (decompose_alt t2) as [v2 | pr2 C2] eqn:H_t2.
      * discriminate H_Val_alt.
      * discriminate H_Val_alt.
    + discriminate H_Val_alt.
Qed.

Lemma there_and_back_alt :
  forall (t : term)
         (pr : potential_redex)
         (C_oi : context),
    decompose_alt t = Dec_alt pr C_oi ->
    recompose_oi C_oi (term_of_potential_redex pr) = t.
Proof.
  intro t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros pr C_oi H_Dec_alt.
  - rewrite -> fold_unfold_decompose_alt_Lit in H_Dec_alt.
    discriminate H_Dec_alt.
  - rewrite -> fold_unfold_decompose_alt_Opr in H_Dec_alt.
    case (decompose_alt t1) as [v1 | pr1 C1_oi] eqn:H_t1.
    + case (decompose_alt t2) as [v2 | pr2 C2_oi] eqn:H_t2.
      * injection H_Dec_alt as eq_pr eq_C_oi.
        rewrite <- eq_pr.
        rewrite <- eq_C_oi.
        rewrite -> fold_unfold_recompose_oi_nil.
        unfold term_of_potential_redex.
        rewrite -> (about_decomposing_literals_alt t1 v1 H_t1).
        rewrite -> (about_decomposing_literals_alt t2 v2 H_t2).
        reflexivity.
      * injection H_Dec_alt as eq_pr eq_C_oi.
        rewrite <- eq_pr.
        rewrite <- eq_C_oi.
        rewrite -> fold_unfold_recompose_oi_cons.
        rewrite -> (about_decomposing_literals_alt t1 v1 H_t1).
        rewrite -> (IHt2 pr2 C2_oi (eq_refl (Dec_alt pr2 C2_oi))).
        reflexivity.
    + injection H_Dec_alt as eq_pr eq_C_oi.
      rewrite <- eq_pr.
      rewrite <- eq_C_oi.
      rewrite -> fold_unfold_recompose_oi_cons.
      rewrite -> (IHt1 pr1 C1_oi (eq_refl (Dec_alt pr1 C1_oi))).
      reflexivity.
Qed.

Proposition outside_in_versus_inside_out_aux :
  forall (t : term)
         (k_io : value -> value_or_decomposition_cC)
         (C_io : context),
    (forall v : value,
        decompose_term_cC_d t k_io C_io = Val_cC v ->
        decompose_alt t = Val_alt v)
    /\
    (forall (pr : potential_redex)
            (k'_io : value -> value_or_decomposition_cC)
            (C'_io : context),
        decompose_term_cC_d t k_io C_io = Dec_cC pr k'_io C'_io ->
        exists C_oi : context,
          decompose_alt t = Dec_alt pr C_oi /\ C'_io = rev C_oi ++ C_io).
Proof.
  intros t.
  induction t as [n | t1 IHt1 opr t2 IHt2]; intros k_io C_io.
  - split.
    -- intros v H_io.
       rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_io.
       injection H_io as eq_v.
       rewrite <- eq_v.
       rewrite -> fold_unfold_decompose_alt_Lit.
       reflexivity.
    -- intros pr k'_io C'_io H_io.
       rewrite -> fold_unfold_decompose_term_cC_d_Lit in H_io.
       discriminate H_io.
  - split.
    -- intros v H_io.
       rewrite -> fold_unfold_decompose_alt_Opr.
       rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_io.
       case (decompose_term_cC_d t1 (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io)) (CF_left opr t2 :: C_io)) as [v1 | pr1 k1_io C1_io] eqn:H_t1.
       --- case (decompose_term_cC_d t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io)) as [v2 | pr2 k2_io C2_io] eqn:H_t2.
           ---- discriminate H_io.
           ---- discriminate H_io.
       --- discriminate H_io.
    -- intros pr k'_io C'_io H_io.
       rewrite -> fold_unfold_decompose_alt_Opr.
       rewrite -> fold_unfold_decompose_term_cC_d_Opr in H_io.
       case (decompose_alt t1) as [v1_alt | pr_alt C1_alt] eqn:H_t1_alt.
       --- case (decompose_alt t2) as [v2_alt | pr_alt C2_alt] eqn:H_t2_alt.
           ---- case (decompose_term_cC_d t1) as [v1_d | pr_d k1_d C1_d] eqn:H_t1_d.
                { case (decompose_term_cC_d t2) as [v2_d | pr_d k2_d C2_d] eqn:H_t2_d.
                  { injection H_io as eq_pr eq_k'_io eq_C'_io.
                    rewrite <- eq_pr.
                    rewrite <- eq_C'_io.
                    exists nil.
                    rewrite -> fold_unfold_rev_nil.
                    rewrite -> fold_unfold_app_nil.
                    Check (IHt1
                             (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                             (CF_left opr t2 :: C_io)).
                    destruct (IHt1
                                (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                                (CF_left opr t2 :: C_io)) as [IHt1_Val IHt1_Dec].
                    Check (IHt1_Val v1_d H_t1_d).
                    specialize (IHt1_Val v1_d H_t1_d) as H_tmp.
                    injection H_tmp as eq_v1_alt_v1_d.
                    rewrite -> eq_v1_alt_v1_d.
                    Check (IHt2
                             (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                             (CF_right v1_d opr :: C_io)).
                    destruct (IHt2
                                (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                                (CF_right v1_d opr :: C_io)) as [IHt2_Val IHt2_Dec].
                    Check (IHt2_Val v2_d H_t2_d).
                    specialize (IHt2_Val v2_d H_t2_d) as H_tmp.
                    injection H_tmp as eq_v2_alt_v2_d.
                    rewrite -> eq_v2_alt_v2_d.
                    split; reflexivity. }
                  { Check (IHt2
                             (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                             (CF_right v1_d opr :: C_io)).
                    destruct (IHt2
                                (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                                (CF_right v1_d opr :: C_io)) as [IHt2_Val IHt2_Dec].
                    Check (IHt2_Dec
                             pr_d
                             k2_d
                             C2_d
                             H_t2_d).
                    destruct (IHt2_Dec
                                pr_d
                                k2_d
                                C2_d
                                H_t2_d) as [C_oi [H_absurd _]].
                    discriminate H_absurd. } }
                { destruct (IHt1
                              (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                              (CF_left opr t2 :: C_io)) as [IHt1_Val IHt1_Dec].
                  Check (IHt1_Dec
                           pr_d
                           k1_d
                           C1_d
                           H_t1_d).
                  destruct (IHt1_Dec
                              pr_d
                              k1_d
                              C1_d
                              H_t1_d) as [C_oi [H_absurd _]].
                  discriminate H_absurd. }
           ---- case (decompose_term_cC_d t1) as [v1_d | pr_d k1_d C1_d] eqn:H_t1_d.
                { case (decompose_term_cC_d t2) as [v2_d | pr_d k2_d C2_d] eqn:H_t2_d.
                  { injection H_io as eq_pr eq_k'_io eq_C'_io.
                    rewrite <- eq_pr.
                    rewrite <- eq_C'_io.
                    Check (IHt2
                             (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                             (CF_right v1_d opr :: C_io)).
                    destruct (IHt2
                                (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                                (CF_right v1_d opr :: C_io)) as [IHt2_Val IHt2_Dec].
                    Check (IHt2_Val v2_d H_t2_d).
                    discriminate (IHt2_Val v2_d H_t2_d). }
                  { injection H_io as eq_pr eq_k'_io eq_C'_io.
                    rewrite <- eq_pr.
                    rewrite <- eq_C'_io.
                    Check (IHt2
                             (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                             (CF_right v1_d opr :: C_io)).
                    destruct (IHt2
                                (fun v2 : value => Dec_cC (PR_Opr v1_d opr v2) k_io C_io)
                                (CF_right v1_d opr :: C_io)) as [IHt2_Val IHt2_Dec].
                    Check (IHt2_Dec pr_d k2_d C2_d H_t2_d).
                    destruct (IHt2_Dec pr_d k2_d C2_d H_t2_d) as [C_oi [H_Dec H_key]].
                    injection H_Dec as eq_pr_alt_pr_d eq_C2_alt_C_oi.
                    rewrite <- eq_pr_alt_pr_d.
                    rewrite <- eq_C2_alt_C_oi in H_key.
                    exists (CF_right v1_alt opr :: C2_alt).
                    split.
                    { reflexivity. }
                    rewrite -> fold_unfold_rev_cons.
                    rewrite <- List.app_assoc.
                    rewrite -> fold_unfold_app_cons.
                    rewrite -> fold_unfold_app_nil.
                    destruct (IHt1
                                (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                                (CF_left opr t2 :: C_io)) as [IHt1_Val IHt1_Dec].
                    Check (IHt1_Val v1_d H_t1_d).
                    assert (H_tmp := IHt1_Val v1_d H_t1_d).
                    injection H_tmp as eq_v1_alt_v1_d.
                    rewrite <- eq_v1_alt_v1_d in H_key.
                    exact H_key. } }
                { destruct (IHt1
                              (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                              (CF_left opr t2 :: C_io)) as [IHt1_Val IHt1_Dec].
                  destruct (IHt1_Dec pr_d k1_d C1_d H_t1_d) as [C_oi [H_Dec H_key]].
                  discriminate H_Dec. }
       --- case (decompose_term_cC_d t1) as [v1_d | pr_d k1_d C1_d] eqn:H_t1_d.
           { destruct (IHt1
                         (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                         (CF_left opr t2 :: C_io)) as [IHt1_Val IHt1_Dec].
             Check (IHt1_Val v1_d H_t1_d).
             discriminate (IHt1_Val v1_d H_t1_d). }
           { injection H_io as eq_pr_d_pr eq_k1_d_k'_io eq_C1_d_C'_io.
             rewrite <- eq_pr_d_pr.
             rewrite <- eq_C1_d_C'_io.
             destruct (IHt1
                         (fun v1 : value => decompose_term_cC t2 (fun v2 : value => Dec_cC (PR_Opr v1 opr v2) k_io C_io) (CF_right v1 opr :: C_io))
                         (CF_left opr t2 :: C_io)) as [IHt1_Val IHt1_Dec].
             destruct (IHt1_Dec pr_d k1_d C1_d H_t1_d) as [C_oi [H_Dec H_key]].
             injection H_Dec as eq_pr_alt_pr_d eq_C1_alt_C_oi.
             rewrite <- eq_pr_alt_pr_d.
             rewrite <- eq_C1_alt_C_oi in H_key.
             exists (CF_left opr t2 :: C1_alt).
             split.
             { reflexivity. }
             rewrite -> fold_unfold_rev_cons.
             rewrite <- List.app_assoc.
             rewrite -> fold_unfold_app_cons.
             rewrite -> fold_unfold_app_nil.
             exact H_key. }
Qed.

Compute (let t := Lit 10 in (decompose_alt t, decompose_cC t)).
Compute (let t := Opr (Lit 1) Add (Lit 10) in (decompose_alt t, decompose_cC t)).
Compute (let t := Opr (Opr (Lit 1) Add (Lit 10)) Sub (Lit 2) in (decompose_alt t, decompose_cC t)).
Compute (let t := Opr (Lit 100) Sub (Opr (Opr (Lit 1) Add (Lit 10)) Sub (Lit 2)) in (decompose_alt t, decompose_cC t)).

Proposition outside_in_versus_inside_out :
  forall (t : term)
         (pr_oi : potential_redex)
         (C_oi : context),
    decompose_alt t = Dec_alt pr_oi C_oi ->
    forall (pr_io : potential_redex) (k_io : value -> value_or_decomposition_cC) (C_io : context),
      decompose_cC t = Dec_cC pr_io k_io C_io ->
      pr_oi = pr_io /\ rev C_oi = C_io.
Proof.
  intros t pr_oi C_oi H_alt pr_io k_io C_io H_cC.
  rewrite <- (decompose_cC_d_and_decompose_cC_are_equivalent t) in H_cC.
  unfold decompose_cC_d in H_cC.
  destruct (outside_in_versus_inside_out_aux t (fun v : value => Val_cC v) nil) as [H_Val H_Dec].
  destruct (H_Dec pr_io k_io C_io H_cC) as [C'_oi [H_t H_key]].
  rewrite -> H_alt in H_t.
  injection H_t as eq_pr_oi_pr_io eq_C_oi_C'_oi.
  rewrite <- eq_C_oi_C'_oi in H_key.
  rewrite -> List.app_nil_r in H_key.
  split.
  { exact eq_pr_oi_pr_io. }
  exact (eq_sym H_key).
Qed.

(* ********** *)

(* end of refocusing.v *)


==> refocusing.mac <==
%

%

%

\usepackage[pagebackref=true]{hyperref}
\renewcommand*{\backref}[1]{}
\renewcommand*{\backrefalt}[4]{%
    \ifcase #1%
          \or Cited p.~#2.%
          \else Cited pp.~#2.%
    \fi%
    }

%

%

\usepackage{color}
%
\definecolor{ltblue}{rgb}{0,0.0,0.0}
%
\definecolor{dkblue}{rgb}{0,0.0,0.0}
%
\definecolor{dkgreen}{rgb}{0,0.0,0}
%
\definecolor{dkviolet}{rgb}{0.0,0,0.0}
%
\definecolor{dkred}{rgb}{0.0,0,0}

%

\usepackage{listings}

%

%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%

%

\usepackage{lstcoq}

%
\lstset{
  language=Coq,
%
  basicstyle=\footnotesize\ttfamily,
%
  basewidth=.5em,
  includerangemarker=false,
  rangeprefix=\(*\ \{,
  rangesuffix=\}\ *\)
}

\lstset{literate=
%
  {<->}{<-> }2
}

\newcommand{\inlinecoqsmall}[1]{\lstinline[basicstyle=\small\ttfamily]{#1}}
\newcommand{\inlinecoqfootnotesize}[1]{\lstinline[basicstyle=\footnotesize\ttfamily]{#1}}
\newcommand{\inlinecoq}[1]{\inlinecoqsmall{#1}}

\newcommand{\inputcoq}[1]{\lstinputlisting[linerange={#1}-END]{refocusing.v}}

%

\newcommand{\odnote}[1]{\textsf{[Olivier: #1]}}

\newcommand{\eg}{e.g.}
\newcommand{\ie}{i.e.}

\newcommand{\sectionref}[1]{Section~\ref{#1}}
\newcommand{\sectionsref}[2]{Sections~\ref{#1} and~\ref{#2}}
\newcommand{\sectionsto}[2]{Sections~\ref{#1} to~\ref{#2}}
\newcommand{\figureref}[1]{Figure~\ref{#1}}
\newcommand{\appendixref}[1]{Appendix~\ref{#1}}
\newcommand{\appendicesref}[2]{Appendices~\ref{#1} and~\ref{#2}}

%

%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%

%

%

